Quark mass effects in double parton distributions

Double parton distributions can be computed from the perturbative splitting of one parton into two if the distance between the two observed partons is small. We develop schemes to take into account quark mass effects in this computation, and we study these schemes numerically at leading order in the strong coupling. Furthermore, we investigate in detail the structure of the next-to-leading order corrections to the splitting kernels that include quark mass effects.

==> anc/vI-functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    582887,      20149]
NotebookOptionsPosition[    571952,      19938]
NotebookOutlinePosition[    573840,      19986]
CellTagsIndexPosition[    573797,      19983]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Ancillary file for the paper\n\nQuark mass effects in \
the splitting part of double parton distributions\nby M. Diehl, R. Nagar, and \
P. Pl\[ODoubleDot]\[SZ]l \nDESY 22-197",
 FontSize->24]], "Text",
 CellChangeTimes->{
  3.759648416496696*^9, {3.8677446571011267`*^9, 3.867744688946826*^9}, {
   3.8800884744076767`*^9, 3.8800884826249037`*^9}, {3.880088524616479*^9, 
   3.8800885260453033`*^9}},ExpressionUUID->"5ab2b2b8-109a-469d-8790-\
56c1cc682ff4"],

Cell[CellGroupData[{

Cell["Information", "Title",
 CellChangeTimes->{{3.7564556885674047`*^9, 
  3.756455691926085*^9}},ExpressionUUID->"71bc140f-9266-4571-830b-\
c350b2e4d100"],

Cell[TextData[{
 StyleBox["This file contains the full expressions of the ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["v", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}], "I"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"8ee7d456-a9ab-4436-9e35-ea9fe343d904"],
 StyleBox["  interpolating functions  for all parton channels with quark mass \
effects. Distributions are  written as Deltaz3 for \[Delta](1 - ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],ExpressionUUID->
  "eea89494-364e-49b9-b4bb-27ab4fc4d0f8"],
 StyleBox[" - ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],ExpressionUUID->
  "6270ee00-8afd-47dd-b55c-333886b390c3"],
 StyleBox[") and L0z3 for ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalL]", "0"], "(", 
    RowBox[{"1", "-", 
     SubscriptBox["z", "1"], "-", 
     SubscriptBox["z", "2"]}], ")"}], TraditionalForm]],
  FontSize->18,ExpressionUUID->"c60c7e85-65c9-4060-ad79-3371d1b0c373"],
 StyleBox[". ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.756455695861925*^9, 3.756455964764394*^9}, {
   3.7564560714108477`*^9, 3.756456077273053*^9}, 3.756456155224483*^9, {
   3.759552516847679*^9, 3.759552566553225*^9}, {3.7595550715611067`*^9, 
   3.759555095483594*^9}, {3.759644355180148*^9, 3.759644360405295*^9}, {
   3.759644707172442*^9, 3.7596447077461452`*^9}, {3.759648464275077*^9, 
   3.7596485741826572`*^9}, {3.7596489305308228`*^9, 3.7596489503129253`*^9}, 
   3.759722324997364*^9, 3.759722366864233*^9, {3.759741731676744*^9, 
   3.759741764380705*^9}, {3.867744818474317*^9, 3.8677450054097853`*^9}, 
   3.8677450834205103`*^9, {3.86774515443295*^9, 3.867745155312809*^9}, {
   3.867745510731914*^9, 
   3.86774551511574*^9}},ExpressionUUID->"10d502e3-39ff-43d4-837f-\
3df594d39180"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["v", 
   RowBox[{
    RowBox[{"Q", " ", 
     OverscriptBox["Q", "_"]}], ",", " ", "q"}], "I"], 
  TraditionalForm]],ExpressionUUID->"b5204e43-4d0f-4d5a-970a-999ee7038757"]], \
"Title",
 CellChangeTimes->{{3.8673730150199547`*^9, 3.867373134268008*^9}, {
  3.867384158776985*^9, 
  3.867384162784914*^9}},ExpressionUUID->"77755c4a-70ee-4e02-942b-\
612e3c4cb769"],

Cell[TextData[{
 "Here the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "i"], TraditionalForm]],ExpressionUUID->
  "6aecce33-fa83-49c2-ac4d-deb848f37348"],
 " and coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]],ExpressionUUID->
  "fa520e43-1102-461d-b051-ba1f204f299b"],
 " of equation (8.10) are given explicitly. The full interpolating function \
",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["v", 
    RowBox[{
     RowBox[{"Q", " ", 
      OverscriptBox["Q", "_"]}], ",", " ", "q"}], "I"], TraditionalForm]],
  ExpressionUUID->"293d0728-2659-4c57-ad16-f6219eb48bf8"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.867374183722597*^9, 3.867374505414488*^9}, {
  3.8673837445815783`*^9, 3.867383806243145*^9}, {3.867745495925058*^9, 
  3.867745529978775*^9}, {3.8677457135399837`*^9, 3.86774571419532*^9}, {
  3.880086024162456*^9, 
  3.8800860251587267`*^9}},ExpressionUUID->"a20b6aeb-4540-48ca-a7a8-\
b5085385a695"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vIQQbarq", "=", 
   RowBox[{"CF", " ", "Tf", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "i", "]"}], 
       RowBox[{"f", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "72"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.867745532403777*^9, 3.867745560969746*^9}, {
  3.867745610536667*^9, 3.867745676098411*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"bf09a287-a757-4733-8390-0f17f31be1db"],

Cell[CellGroupData[{

Cell["Regular parts", "Chapter",
 CellChangeTimes->{{3.867384068089045*^9, 3.867384072872034*^9}, 
   3.86774823828727*^9},ExpressionUUID->"25fd3107-8db6-4876-8b42-\
156c4efef228"],

Cell[CellGroupData[{

Cell["Coefficients", "Section",
 CellChangeTimes->{{3.867384227342598*^9, 
  3.867384230845969*^9}},ExpressionUUID->"ef14199b-736a-4acb-b3bb-\
3ff570e5a8ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "1", "]"}], "=", "0.70253130635941333764"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "2", "]"}], "=", 
   RowBox[{"-", "0.065463494428428654883"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "3", "]"}], "=", "0.37703309023799389706"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "4", "]"}], "=", 
   RowBox[{"-", "0.39094495453578923230"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "5", "]"}], "=", "0.10131159472262183011"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "6", "]"}], "=", "0.025532457644188822373"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "7", "]"}], "=", 
   RowBox[{"-", "0.012800500036285850730"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "8", "]"}], "=", "0.12764637981976167992"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "9", "]"}], "=", 
   RowBox[{"-", "0.13582550365195648778"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "10", "]"}], "=", 
   RowBox[{"-", "0.12718845707626030077"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "11", "]"}], "=", "0.16124903227457905569"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "12", "]"}], "=", 
   RowBox[{"-", "0.11030817718308768121"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "13", "]"}], "=", 
   RowBox[{"-", "0.23006258069458431912"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "14", "]"}], "=", "0.37290864765153312563"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "15", "]"}], "=", 
   RowBox[{"-", "0.31939134266400257503"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "16", "]"}], "=", "0.36960060317869977824"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "17", "]"}], "=", "0.068520841165195421969"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "18", "]"}], "=", 
   RowBox[{"-", "0.016344230592055774889"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "19", "]"}], "=", 
   RowBox[{"-", "0.51346524618226509712"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "20", "]"}], "=", "0.10699125835268799772"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "21", "]"}], "=", "0.63878268532800515006"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "22", "]"}], "=", 
   RowBox[{"-", "0.31985654496509796825"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "23", "]"}], "=", 
   RowBox[{"-", "0.36577270359421637090"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "24", "]"}], "=", "0.032688461184111549777"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "25", "]"}], "=", 
   RowBox[{"-", "0.16580066722923398014"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "26", "]"}], "=", 
   RowBox[{"-", "0.48604880543807145044"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "27", "]"}], "=", 
   RowBox[{"-", "0.11792494891237795176"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "28", "]"}], "=", 
   RowBox[{"-", "0.33881306387959122072"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "29", "]"}], "=", "0.46060717824619088673"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "30", "]"}], "=", "0.40274836916829805952"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "31", "]"}], "=", "0.043386969174838233702"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "32", "]"}], "=", 
   RowBox[{"-", "0.18888584963284003873"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "33", "]"}], "=", "0.26905103976186397718"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "34", "]"}], "=", 
   RowBox[{"-", "0.11378273388131798225"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "35", "]"}], "=", "0.16074670012345700572"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "36", "]"}], "=", 
   RowBox[{"-", "0.19751059035974471564"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "37", "]"}], "=", "0.014332125946755956637"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "38", "]"}], "=", 
   RowBox[{"-", "0.14532353457333114946"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "39", "]"}], "=", "0.27685094238801097231"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "40", "]"}], "=", "0.34270259374806910616"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "41", "]"}], "=", 
   RowBox[{"-", "0.25594612877725681653"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "42", "]"}], "=", "0.056870243818015518569"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "43", "]"}], "=", "0.41750183702516209465"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "44", "]"}], "=", 
   RowBox[{"-", "0.22273139556718431854"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "45", "]"}], "=", "0.17365665257401547139"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "46", "]"}], "=", "0.23686925754243819536"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "47", "]"}], "=", 
   RowBox[{"-", "0.043896131866771267803"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "48", "]"}], "=", 
   RowBox[{"-", "0.14476357482715768438"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "49", "]"}], "=", 
   RowBox[{"-", "0.0011927980267751864292"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "50", "]"}], "=", "1.1570062057209906978"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "51", "]"}], "=", 
   RowBox[{"-", "0.27685094238801097231"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "52", "]"}], "=", 
   RowBox[{"-", "0.39331208723943653783"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "53", "]"}], "=", "0.22252002483711354222"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "54", "]"}], "=", 
   RowBox[{"-", "0.056870243818015518569"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "55", "]"}], "=", 
   RowBox[{"-", "0.40853965281881577787"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "56", "]"}], "=", "0.90317369944666083993"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "57", "]"}], "=", 
   RowBox[{"-", "0.34731330514803094279"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "58", "]"}], "=", 
   RowBox[{"-", "0.64799361647212866298"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "59", "]"}], "=", "0.37265081075002954169"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "60", "]"}], "=", "0.28952714965431536876"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "61", "]"}], "=", 
   RowBox[{"-", "0.51632173819080100549"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "62", "]"}], "=", "0.52248310918162571153"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "63", "]"}], "=", 
   RowBox[{"-", "0.55357355631748080283"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "64", "]"}], "=", 
   RowBox[{"-", "0.12308652366112021311"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "65", "]"}], "=", 
   RowBox[{"-", "0.22771643223828709217"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "66", "]"}], "=", "0.50857296115930443141"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "67", "]"}], "=", 
   RowBox[{"-", "0.50326702144922351582"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "68", "]"}], "=", "0.30816737060627787668"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "69", "]"}], "=", 
   RowBox[{"-", "0.81495302191173892667"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "70", "]"}], "=", 
   RowBox[{"-", "0.088875641070309532385"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "71", "]"}], "=", 
   RowBox[{"-", "0.31736435336901267196"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "72", "]"}], "=", "0.33815093690147391272"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.880085850795588*^9, 
  3.880085850798562*^9}},ExpressionUUID->"6732bdeb-3748-44c8-8c3b-\
a79f72d1053d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.867384088343721*^9, 
  3.867384091190946*^9}},ExpressionUUID->"84e3561b-d162-40b8-b5ad-\
2c5c3d646ed3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "+", 
      RowBox[{"z2", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "+", 
      RowBox[{"z2", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "+", 
      RowBox[{"z2", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "7", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "+", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "19", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"z1", "+", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "25", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
     RowBox[{"Log", "[", "z2", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "46", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "48", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "49", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "50", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "51", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "52", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "53", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "54", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "55", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "56", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "57", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "58", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "59", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "60", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "61", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "62", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "63", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "64", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "65", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "66", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "67", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "68", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "69", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "70", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "71", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "72", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867384080519349*^9, 3.867384080523562*^9}, 
   3.867384146736672*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"519608e1-081f-4102-911d-da732572f864"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["v", 
   RowBox[{
    RowBox[{"Q", " ", "q"}], ",", " ", "q"}], "I"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"fac23ae7-79f5-4ed9-9195-1c72667665d7"]], \
"Title",
 CellChangeTimes->{{3.8673730150199547`*^9, 3.867373134268008*^9}, {
  3.867384158776985*^9, 
  3.867384179711646*^9}},ExpressionUUID->"a46c20ae-d749-48fc-b511-\
7d01c51b9e96"],

Cell[TextData[{
 "Here the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "i"], TraditionalForm]],ExpressionUUID->
  "4f422a7b-ec4b-4139-abde-c91daf55e0cc"],
 " and coefficients  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "i"], TraditionalForm]],ExpressionUUID->
  "27bb9e7a-4725-43e7-b00d-6b6e6ed2415b"],
 " of equation (8.11) are given explicitly. The full interpolating function \
",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["v", 
    RowBox[{
     RowBox[{"Q", " ", "q"}], ",", " ", "q"}], "I"], TraditionalForm]],
  ExpressionUUID->"dcc6af2f-3484-4376-9080-0161eff37809"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.867374183722597*^9, 3.867374505414488*^9}, {
  3.8673837445815783`*^9, 3.867383806243145*^9}, {3.86774570661541*^9, 
  3.8677457290601482`*^9}, {3.8677486456002502`*^9, 3.867748664022633*^9}, {
  3.880086028662733*^9, 
  3.8800860298785887`*^9}},ExpressionUUID->"525638d8-e9aa-4bb4-9d66-\
06dd312c14c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vIQQbarq", "=", 
   RowBox[{"CF", " ", "Tf", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "[", "i", "]"}], 
       RowBox[{"g", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "197"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8677457198687477`*^9, 3.8677457438501883`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"28ac371c-a566-44c1-a25d-2ddeafb056ec"],

Cell[CellGroupData[{

Cell["Regular parts", "Chapter",
 CellChangeTimes->{{3.867384068089045*^9, 3.867384072872034*^9}, 
   3.867748239263918*^9},ExpressionUUID->"50a69dc7-61d6-4d49-a115-\
168a8be2850b"],

Cell[CellGroupData[{

Cell["Coefficients", "Section",
 CellChangeTimes->{{3.867384075959949*^9, 
  3.86738407810401*^9}},ExpressionUUID->"7f39c075-ba47-4eb2-8f53-\
dc86361156ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "1", "]"}], "=", "0.30825237709838061750"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "2", "]"}], "=", "0.62961344736915101771"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "3", "]"}], "=", "0.14982130076038879697"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "4", "]"}], "=", "0.57580883856080733537"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "5", "]"}], "=", "0.72950112256714196096"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "6", "]"}], "=", 
   RowBox[{"-", "0.77225782451141787548"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "7", "]"}], "=", "0.28225621481108600408"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "8", "]"}], "=", 
   RowBox[{"-", "0.38461163968752202312"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "9", "]"}], "=", 
   RowBox[{"-", "0.26838383696801583400"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "10", "]"}], "=", 
   RowBox[{"-", "0.20887372821075611670"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "11", "]"}], "=", "0.52769091425652255132"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "12", "]"}], "=", "0.55645913745594065236"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "13", "]"}], "=", 
   RowBox[{"-", "0.50189851476197261391"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "14", "]"}], "=", 
   RowBox[{"-", "0.73167896862568995453"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "15", "]"}], "=", 
   RowBox[{"-", "0.72840319454428370255"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "16", "]"}], "=", "0.42674351102029740600"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "17", "]"}], "=", "0.57165399647530936466"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "18", "]"}], "=", 
   RowBox[{"-", "0.098821977109387427167"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "19", "]"}], "=", 
   RowBox[{"-", "0.28418552931565581980"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "20", "]"}], "=", 
   RowBox[{"-", "0.24586178983064788644"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "21", "]"}], "=", 
   RowBox[{"-", "0.59065827658821469198"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "22", "]"}], "=", 
   RowBox[{"-", "0.042672838299198718445"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "23", "]"}], "=", "0.024337237669919286735"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "24", "]"}], "=", "1.2018511860797595292"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "25", "]"}], "=", "0.41507960006783592476"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "26", "]"}], "=", "0.26983981128289088741"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "27", "]"}], "=", "0.13026083035421683778"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "28", "]"}], "=", "0.42708584100076095671"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "29", "]"}], "=", "0.20602916153902663067"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "30", "]"}], "=", "0.17007865868343345654"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "31", "]"}], "=", "0.16114996157690640169"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "32", "]"}], "=", "0.31424531574762123149"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "33", "]"}], "=", 
   RowBox[{"-", "0.72404404892248135743"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "34", "]"}], "=", 
   RowBox[{"-", "0.15737789305039058801"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "35", "]"}], "=", 
   RowBox[{"-", "0.012138104265445550665"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "36", "]"}], "=", 
   RowBox[{"-", "0.13026083035421683778"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "37", "]"}], "=", "0.27260848867677180063"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "38", "]"}], "=", "0.60999035481905038211"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "39", "]"}], "=", "0.24771636101278208530"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "40", "]"}], "=", 
   RowBox[{"-", "0.071023107647587899771"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "41", "]"}], "=", "0.26875814593211392209"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "42", "]"}], "=", 
   RowBox[{"-", "0.78164183278513886582"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "43", "]"}], "=", 
   RowBox[{"-", "0.090477282528634819209"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "44", "]"}], "=", 
   RowBox[{"-", "0.37057194609387076026"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "45", "]"}], "=", 
   RowBox[{"-", "0.071972068449476314624"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "46", "]"}], "=", "0.19863526730062766544"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "47", "]"}], "=", 
   RowBox[{"-", "0.46543396900928761357"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "48", "]"}], "=", 
   RowBox[{"-", "0.52319892503954202562"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "49", "]"}], "=", "0.045253895037468383754"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "50", "]"}], "=", 
   RowBox[{"-", "0.094997649596379500200"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "51", "]"}], "=", "0.12443582680131228699"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "52", "]"}], "=", "0.26468737143516017094"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "53", "]"}], "=", "0.26468737143516017094"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "54", "]"}], "=", "0.37766770825609337756"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "55", "]"}], "=", 
   RowBox[{"-", "0.33974490425412040628"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "56", "]"}], "=", "0.031601501083243523993"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "57", "]"}], "=", 
   RowBox[{"-", "0.29495549238805063179"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "58", "]"}], "=", 
   RowBox[{"-", "0.053125968794388825892"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "59", "]"}], "=", "0.61997376325090508802"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "60", "]"}], "=", 
   RowBox[{"-", "0.48846169190240922889"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "61", "]"}], "=", 
   RowBox[{"-", "0.030700049098649444206"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "62", "]"}], "=", 
   RowBox[{"-", "0.077022928107837795708"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "63", "]"}], "=", "0.010102456016495019083"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "64", "]"}], "=", "0.034017790258866529894"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "65", "]"}], "=", "0.34018518988485294438"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "66", "]"}], "=", "0.16089621095640535986"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "67", "]"}], "=", 
   RowBox[{"-", "0.22219021256529115259"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "68", "]"}], "=", 
   RowBox[{"-", "0.61143611366626631402"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "69", "]"}], "=", 
   RowBox[{"-", "0.14228205565359791985"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "70", "]"}], "=", "0.018634913852780536485"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "71", "]"}], "=", "0.014164972451541575202"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "72", "]"}], "=", 
   RowBox[{"-", "0.36935963428789595262"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "73", "]"}], "=", "0.43656473970017554728"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "74", "]"}], "=", "0.44985174006528895617"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "75", "]"}], "=", 
   RowBox[{"-", "0.47723801987581341234"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "76", "]"}], "=", 
   RowBox[{"-", "0.43474095943587441238"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "77", "]"}], "=", "0.44180482975244369759"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "78", "]"}], "=", "0.22717250033056093419"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "79", "]"}], "=", 
   RowBox[{"-", "0.094661438682195978483"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "80", "]"}], "=", 
   RowBox[{"-", "0.028329944903083150404"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "81", "]"}], "=", 
   RowBox[{"-", "0.39485811085525735826"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "82", "]"}], "=", "0.16981693206195253848"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "83", "]"}], "=", 
   RowBox[{"-", "0.13340997317476517164"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "84", "]"}], "=", "0.50527377275362849523"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "85", "]"}], "=", "0.023809182384327977115"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "86", "]"}], "=", "1.6744606894603132010"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "87", "]"}], "=", "0.67018688081009184867"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "88", "]"}], "=", "0.10576194332302607242"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "89", "]"}], "=", 
   RowBox[{"-", "0.13144291239654718055"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "90", "]"}], "=", 
   RowBox[{"-", "0.099857878994618993261"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "91", "]"}], "=", "0.95543180404027681515"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "92", "]"}], "=", "0.27874755772703415845"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "93", "]"}], "=", 
   RowBox[{"-", "1.1125779856541619156"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "94", "]"}], "=", 
   RowBox[{"-", "0.56333339199240456472"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "95", "]"}], "=", 
   RowBox[{"-", "1.1326138924548813603"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "96", "]"}], "=", 
   RowBox[{"-", "0.37021385642948055902"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "97", "]"}], "=", 
   RowBox[{"-", "0.078953243947247847767"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "98", "]"}], "=", 
   RowBox[{"-", "0.21790718367709304428"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "99", "]"}], "=", 
   RowBox[{"-", "0.17354606535760957481"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "100", "]"}], "=", "0.70139316818848845183"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "101", "]"}], "=", "0.40133995273055374699"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "102", "]"}], "=", 
   RowBox[{"-", "0.32283064559911196818"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "103", "]"}], "=", 
   RowBox[{"-", "0.88853652193273616038"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "104", "]"}], "=", 
   RowBox[{"-", "0.48894235513786252274"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "105", "]"}], "=", "0.16283115568673355118"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "106", "]"}], "=", "0.32374812519311200752"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "107", "]"}], "=", "0.014164972451541575202"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "108", "]"}], "=", 
   RowBox[{"-", "0.22511775708935254098"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "109", "]"}], "=", "0.75433634510015702088"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "110", "]"}], "=", "0.83661843417997992011"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "111", "]"}], "=", 
   RowBox[{"-", "0.80945118197112815535"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "112", "]"}], "=", 
   RowBox[{"-", "1.0467302785541495854"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "113", "]"}], "=", 
   RowBox[{"-", "1.7576932825209180503"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "114", "]"}], "=", 
   RowBox[{"-", "0.034675786918374749699"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "115", "]"}], "=", "0.52974915056869102655"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "116", "]"}], "=", "0.13144291239654718055"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "117", "]"}], "=", 
   RowBox[{"-", "0.24298268946223719309"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "118", "]"}], "=", 
   RowBox[{"-", "0.36183682027327176269"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "119", "]"}], "=", 
   RowBox[{"-", "0.077868055791815576644"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "120", "]"}], "=", "0.27614520166468419767"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "121", "]"}], "=", "0.43579321652839302208"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "122", "]"}], "=", "0.35288830449941256234"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "123", "]"}], "=", "0.17085393594853846711"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "124", "]"}], "=", 
   RowBox[{"-", "0.028252802428822217911"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "125", "]"}], "=", "0.25305747251218574991"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "126", "]"}], "=", "0.37248602694992518540"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "127", "]"}], "=", 
   RowBox[{"-", "0.33507310198485286367"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "128", "]"}], "=", "0.099470943017928727464"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "129", "]"}], "=", 
   RowBox[{"-", "0.82752132506297720600"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "130", "]"}], "=", "0.34018070251193934746"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "131", "]"}], "=", 
   RowBox[{"-", "1.0836935190567238280"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "132", "]"}], "=", 
   RowBox[{"-", "0.28935723510097282966"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "133", "]"}], "=", 
   RowBox[{"-", "0.59903385337378926414"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "134", "]"}], "=", "0.19625206940370848477"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "135", "]"}], "=", 
   RowBox[{"-", "0.13600514220555673353"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "136", "]"}], "=", 
   RowBox[{"-", "0.63328398557789614570"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "137", "]"}], "=", 
   RowBox[{"-", "0.72034757895002470000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "138", "]"}], "=", "0.90172663007935697075"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "139", "]"}], "=", "1.0108815003442166978"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "140", "]"}], "=", "1.4154886419077909243"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "141", "]"}], "=", "0.29888057627172242241"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "142", "]"}], "=", 
   RowBox[{"-", "0.070309052805212980553"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "143", "]"}], "=", "0.72878982156949535971"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "144", "]"}], "=", "0.40273553769909449479"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "145", "]"}], "=", 
   RowBox[{"-", "0.46402607890395584323"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "146", "]"}], "=", 
   RowBox[{"-", "0.088426827224256340943"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "147", "]"}], "=", "0.64696890988419020026"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "148", "]"}], "=", 
   RowBox[{"-", "0.097740461568549168997"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "149", "]"}], "=", "0.60737794400226824864"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "150", "]"}], "=", "0.062829039455014736565"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "151", "]"}], "=", 
   RowBox[{"-", "0.029324834649857289666"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "152", "]"}], "=", 
   RowBox[{"-", "0.035150288835092705623"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "153", "]"}], "=", "0.23251768270466478149"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "154", "]"}], "=", 
   RowBox[{"-", "0.57156938736719461075"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "155", "]"}], "=", 
   RowBox[{"-", "0.36768531055086634081"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "156", "]"}], "=", "0.42560283086732354776"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "157", "]"}], "=", "0.62560480258327126232"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "158", "]"}], "=", "0.43974302263958408472"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "159", "]"}], "=", 
   RowBox[{"-", "0.48761511353521447452"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "160", "]"}], "=", 
   RowBox[{"-", "0.23471758759994046641"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "161", "]"}], "=", 
   RowBox[{"-", "0.26945596371365368286"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "162", "]"}], "=", "0.39046530253952359648"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "163", "]"}], "=", 
   RowBox[{"-", "1.3176931900633464599"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "164", "]"}], "=", 
   RowBox[{"-", "1.5232090952519533062"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "165", "]"}], "=", "0.75339688514020951794"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "166", "]"}], "=", "1.8802355594775134723"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "167", "]"}], "=", "1.1588755987789125357"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "168", "]"}], "=", 
   RowBox[{"-", "0.52457947604385522280"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "169", "]"}], "=", 
   RowBox[{"-", "1.0714914136779400723"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "170", "]"}], "=", 
   RowBox[{"-", "1.0524929345677267454"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "171", "]"}], "=", 
   RowBox[{"-", "0.045652302730639906740"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "172", "]"}], "=", 
   RowBox[{"-", "0.46402607890395584323"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "173", "]"}], "=", 
   RowBox[{"-", "0.088426827224256340943"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "174", "]"}], "=", "0.64696890988419020026"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "175", "]"}], "=", 
   RowBox[{"-", "0.097740461568549168997"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "176", "]"}], "=", "0.60737794400226824864"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "177", "]"}], "=", 
   RowBox[{"-", "0.065672814946522210534"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "178", "]"}], "=", "0.14201097121885863980"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "179", "]"}], "=", 
   RowBox[{"-", "0.035150288835092705623"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "180", "]"}], "=", 
   RowBox[{"-", "0.15253741474033944070"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "181", "]"}], "=", "0.47201769418759292937"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "182", "]"}], "=", "0.58337711947254050919"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "183", "]"}], "=", 
   RowBox[{"-", "0.21815887252060291983"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "184", "]"}], "=", 
   RowBox[{"-", "1.1969136227459584546"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "185", "]"}], "=", "0.72330747176511477764"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "186", "]"}], "=", 
   RowBox[{"-", "0.10841761209320733112"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "187", "]"}], "=", "0.11146007155536750650"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "188", "]"}], "=", 
   RowBox[{"-", "0.25146223528248466145"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "189", "]"}], "=", 
   RowBox[{"-", "0.064920243400297547487"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "190", "]"}], "=", 
   RowBox[{"-", "0.46402607890395584323"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "191", "]"}], "=", 
   RowBox[{"-", "0.088426827224256340943"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "192", "]"}], "=", "0.64696890988419020026"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "193", "]"}], "=", 
   RowBox[{"-", "0.097740461568549168997"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "194", "]"}], "=", "0.60737794400226824864"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "195", "]"}], "=", "0.062829039455014736565"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "196", "]"}], "=", 
   RowBox[{"-", "0.029324834649857289666"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "197", "]"}], "=", 
   RowBox[{"-", "0.035150288835092705623"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88008604252594*^9, 
  3.880086042529005*^9}},ExpressionUUID->"91d2d4ac-8c53-4759-93dc-\
f4d4a5030b6c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.867384088343721*^9, 
  3.867384091190946*^9}},ExpressionUUID->"accecd14-a698-47b2-b739-\
d06847fb61e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "3", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "5", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "7", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "10", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "19", "]"}], "=", 
   RowBox[{"Log", "[", "z1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "28", "]"}], "=", 
   RowBox[{"Log", "[", "z2", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "37", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "46", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"z1", "+", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "48", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "49", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "50", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "51", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "52", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "53", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "54", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "55", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "56", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "57", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "58", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "59", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "60", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "61", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "62", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "63", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "64", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "65", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "66", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "67", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "68", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "69", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "70", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "71", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "72", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "73", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "74", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "75", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "76", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "77", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "78", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "79", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "80", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "81", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "82", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "83", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "84", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "85", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "86", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "87", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "88", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "89", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "90", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "91", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "92", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "93", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "94", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "95", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "96", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "97", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "98", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "99", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "100", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "101", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "102", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "103", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "104", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "105", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "106", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "107", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "108", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "109", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "110", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "111", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "112", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "113", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "114", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "115", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "116", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "117", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "118", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "119", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "120", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "121", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "122", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "123", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "124", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "125", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "126", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "127", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "128", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "129", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "130", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "131", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "132", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "133", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "134", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "135", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "136", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "137", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "138", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "139", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "140", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "141", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "142", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "143", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "144", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "145", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "146", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "147", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "148", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "149", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "150", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "151", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "152", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "153", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "154", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "155", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "156", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "157", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "158", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "159", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "160", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "161", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "162", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "163", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "164", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "165", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "166", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "167", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "168", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "169", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "170", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "171", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "172", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "173", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "174", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "175", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "176", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "177", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "178", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "179", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "180", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "181", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "182", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "183", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "184", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "185", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "186", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "187", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "188", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "189", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z1", "+", "z2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "190", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "191", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "192", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "193", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "194", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "195", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "196", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "197", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867384778077138*^9, 
  3.8673847780810432`*^9}},ExpressionUUID->"a671d65b-2f0d-44ab-9703-\
a709fc13c38d"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["v", 
   RowBox[{
    RowBox[{"Q", " ", 
     OverscriptBox["Q", "_"]}], ",", " ", "g"}], "I"], 
  TraditionalForm]],ExpressionUUID->"8968ff32-c8cc-4ef2-9dab-58a0676bf294"]], \
"Title",
 CellChangeTimes->{{3.8673730150199547`*^9, 
  3.867373134268008*^9}},ExpressionUUID->"5b7081bc-4a27-4aa1-9854-\
123d45029405"],

Cell[TextData[{
 "Here the functions ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "i", "A"], TraditionalForm]],ExpressionUUID->
  "3af6f820-f61e-44f0-8bd1-4b89183a694c"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "i", "B"], TraditionalForm]],ExpressionUUID->
  "afb26cdf-a94a-4368-928b-0a42ac6456c6"],
 " and coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", "i", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1661a328-3e19-4d91-a76b-9a93c3582100"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", "i", "F"], TraditionalForm]],ExpressionUUID->
  "e6c5c387-ab97-4d7b-b7e1-811a4e75f8ca"],
 " of equation (8.22) are given explicitly. The full interpolating function \
",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["v", 
    RowBox[{
     RowBox[{"Q", " ", 
      OverscriptBox["Q", "_"]}], ",", " ", "g"}], "I"], TraditionalForm]],
  ExpressionUUID->"8e0d1b72-9f43-4c02-86cc-5157150a5767"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.867374183722597*^9, 3.867374505414488*^9}, 
   3.8677451278251047`*^9, {3.8677457611222057`*^9, 3.8677457782126083`*^9}, {
   3.88008616089102*^9, 
   3.88008625964688*^9}},ExpressionUUID->"3b8446b3-7f0b-42fe-8941-\
0633c236bfb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vIQQbarg", "=", 
   RowBox[{
    RowBox[{"CA", " ", "Tf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cA", "[", "i", "]"}], 
          RowBox[{"fA", "[", "i", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "169"}], "}"}]}], "]"}], "+", 
       RowBox[{"Deltaz3", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cA", "[", "i", "]"}], 
           RowBox[{"fA", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "170", ",", "188"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"L0z3", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cA", "[", "i", "]"}], 
           RowBox[{"fA", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "189", ",", "191"}], "}"}]}], "]"}]}]}], ")"}]}],
     "+", 
    RowBox[{"CF", " ", "Tf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cF", "[", "i", "]"}], 
          RowBox[{"fF", "[", "i", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "109"}], "}"}]}], "]"}], "+", 
       RowBox[{"Deltaz3", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF", "[", "i", "]"}], 
           RowBox[{"fF", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "110", ",", "136"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"L0z3", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF", "[", "i", "]"}], 
           RowBox[{"fF", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "137", ",", "139"}], "}"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8677457198687477`*^9, 3.8677457438501883`*^9}, {
  3.867745791938757*^9, 3.867746000299119*^9}, {3.867746677956002*^9, 
  3.867746678113966*^9}, {3.880086277352215*^9, 
  3.880086301126314*^9}},ExpressionUUID->"ee71d64c-0799-42f3-a3b1-\
33edbf501c7c"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b278518b-7d7e-42d3-ad4b-f5e580f5c3ce"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0fd1749b-01f4-4ee5-abe1-e9335b39e47d"]
}], "Chapter",
 CellChangeTimes->{{3.867373144635458*^9, 3.8673731476124887`*^9}, {
  3.867373496199944*^9, 
  3.8673735013441963`*^9}},ExpressionUUID->"fa2e322c-4546-40af-a8ac-\
fed081ff722b"],

Cell[CellGroupData[{

Cell["Regular parts", "Section",
 CellChangeTimes->{{3.8673733362291317`*^9, 3.867373345443921*^9}, 
   3.867748240129917*^9},ExpressionUUID->"22d9d5c9-dd5e-420a-8501-\
475332bc180c"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867374958933923*^9, 
  3.867374961956644*^9}},ExpressionUUID->"94da1960-5216-43bc-bcac-\
015ab305f04f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "1", "]"}], "=", 
   RowBox[{"-", "0.34384281865651351569"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "2", "]"}], "=", 
   RowBox[{"-", "0.11829568672180542274"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "3", "]"}], "=", "0.057128257487962178300"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "4", "]"}], "=", "0.22541436047722625736"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "5", "]"}], "=", 
   RowBox[{"-", "0.53571721928436463568"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "6", "]"}], "=", 
   RowBox[{"-", "0.12010162442106701278"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "7", "]"}], "=", 
   RowBox[{"-", "0.25914573438234282377"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "8", "]"}], "=", 
   RowBox[{"-", "0.43191293368428898509"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "9", "]"}], "=", "1.0636180612995704181"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "10", "]"}], "=", 
   RowBox[{"-", "0.0084523028267708185695"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "11", "]"}], "=", "0.091941971980509051942"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "12", "]"}], "=", 
   RowBox[{"-", "0.70898591553507375541"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "13", "]"}], "=", 
   RowBox[{"-", "0.55941548193241895126"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "14", "]"}], "=", 
   RowBox[{"-", "0.42400736023154983120"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "15", "]"}], "=", 
   RowBox[{"-", "0.24197810045138396480"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "16", "]"}], "=", 
   RowBox[{"-", "0.29195550739818483803"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "17", "]"}], "=", 
   RowBox[{"-", "0.34407976850209518206"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "18", "]"}], "=", "0.10210166805071121727"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "19", "]"}], "=", 
   RowBox[{"-", "0.024849899343583517264"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "20", "]"}], "=", 
   RowBox[{"-", "0.20609996951794580392"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "21", "]"}], "=", "0.089413561606428720779"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "22", "]"}], "=", "0.32103014701877855492"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "23", "]"}], "=", "0.11191356110926218496"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "24", "]"}], "=", 
   RowBox[{"-", "0.44425432586847202578"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "25", "]"}], "=", "0.19709218484086054619"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "26", "]"}], "=", 
   RowBox[{"-", "0.10082336052397447718"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "27", "]"}], "=", 
   RowBox[{"-", "0.34343096534449754860"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "28", "]"}], "=", "0.030150105169308191197"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "29", "]"}], "=", 
   RowBox[{"-", "0.23710642893516803339"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "30", "]"}], "=", 
   RowBox[{"-", "0.47401224044577391087"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "31", "]"}], "=", 
   RowBox[{"-", "0.31671620432433567213"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "32", "]"}], "=", "0.20609996951794580392"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "33", "]"}], "=", 
   RowBox[{"-", "0.70261914910623832699"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "34", "]"}], "=", 
   RowBox[{"-", "0.35499550051357485835"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "35", "]"}], "=", 
   RowBox[{"-", "0.11191356110926218496"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "36", "]"}], "=", 
   RowBox[{"-", "0.17810934160664847012"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "37", "]"}], "=", 
   RowBox[{"-", "0.19949222507924890057"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "38", "]"}], "=", "0.11320910612902670649"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "39", "]"}], "=", "0.15358969187007101763"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "40", "]"}], "=", 
   RowBox[{"-", "0.40763819539958667757"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "41", "]"}], "=", "0.47667344107504108113"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "42", "]"}], "=", "0.11498630578507234736"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "43", "]"}], "=", 
   RowBox[{"-", "0.44808950965811646560"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "44", "]"}], "=", 
   RowBox[{"-", "0.74963638096997550714"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "45", "]"}], "=", 
   RowBox[{"-", "0.26723626715436141082"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "46", "]"}], "=", "0.20428524701228418225"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "47", "]"}], "=", "0.10339478528031770330"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "48", "]"}], "=", 
   RowBox[{"-", "0.25056360431642522532"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "49", "]"}], "=", "0.25515620611137398982"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "50", "]"}], "=", "0.15964702987378253918"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "51", "]"}], "=", 
   RowBox[{"-", "0.11562200757748260603"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "52", "]"}], "=", 
   RowBox[{"-", "0.11329751915212833981"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "53", "]"}], "=", 
   RowBox[{"-", "0.58675040375076930978"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "54", "]"}], "=", 
   RowBox[{"-", "0.23672644229932048498"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "55", "]"}], "=", 
   RowBox[{"-", "0.16742971612706235874"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "56", "]"}], "=", "0.12678703940808316281"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "57", "]"}], "=", "0.17718336005216760017"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "58", "]"}], "=", 
   RowBox[{"-", "0.10087455159286330002"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "59", "]"}], "=", 
   RowBox[{"-", "0.042191207621605656702"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "60", "]"}], "=", "0.38111794051707435919"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "61", "]"}], "=", "0.83140874295457209826"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "62", "]"}], "=", "0.15037480940860781652"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "63", "]"}], "=", 
   RowBox[{"-", "0.21895643361048764498"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "64", "]"}], "=", 
   RowBox[{"-", "0.083296486476844457858"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "65", "]"}], "=", "0.64333369620141885485"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "66", "]"}], "=", 
   RowBox[{"-", "0.86229012981190649983"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "67", "]"}], "=", "0.12189265703420825622"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "68", "]"}], "=", "0.083926311347309990982"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "69", "]"}], "=", 
   RowBox[{"-", "0.36586801708371083408"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "70", "]"}], "=", "1.0654121909440191801"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "71", "]"}], "=", "0.15754411941431749380"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "72", "]"}], "=", "0.057154329785383874519"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "73", "]"}], "=", "0.85660538785355983238"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "74", "]"}], "=", 
   RowBox[{"-", "0.76990589787645472567"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "75", "]"}], "=", "0.82706022766183860019"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "76", "]"}], "=", "0.88559951953330595276"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "77", "]"}], "=", 
   RowBox[{"-", "0.29964466534151737657"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "78", "]"}], "=", "1.1062404437654368072"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "79", "]"}], "=", 
   RowBox[{"-", "1.0811887195028806107"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "80", "]"}], "=", "0.78154405416136323418"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "81", "]"}], "=", "0.93136638683212192246"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "82", "]"}], "=", "0.43764059931625912065"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "83", "]"}], "=", 
   RowBox[{"-", "0.20382921189507386594"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "84", "]"}], "=", "0.010426369729224323659"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "85", "]"}], "=", "0.42721422958703479699"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "86", "]"}], "=", "0.034161016400586657008"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "87", "]"}], "=", 
   RowBox[{"-", "0.052316969606132179209"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "88", "]"}], "=", "0.88368871913048529234"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "89", "]"}], "=", "0.094026548407049325507"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "90", "]"}], "=", "0.021095603810802828351"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "91", "]"}], "=", 
   RowBox[{"-", "0.77014140185570780959"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "92", "]"}], "=", "0.12417743313999960347"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "93", "]"}], "=", 
   RowBox[{"-", "0.075187404704303908258"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "94", "]"}], "=", 
   RowBox[{"-", "0.44291800791390818414"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "95", "]"}], "=", "1.4583574033053578823"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "96", "]"}], "=", "0.72339007616632096638"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "97", "]"}], "=", 
   RowBox[{"-", "0.083926311347309990982"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "98", "]"}], "=", 
   RowBox[{"-", "0.18188558160220505519"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "99", "]"}], "=", 
   RowBox[{"-", "1.6381482527075129630"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "100", "]"}], "=", 
   RowBox[{"-", "0.15754411941431749380"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "101", "]"}], "=", 
   RowBox[{"-", "0.28970215408321393950"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "102", "]"}], "=", "0.74721042018619089647"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "103", "]"}], "=", 
   RowBox[{"-", "0.12391067667028683219"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "104", "]"}], "=", "0.19622520806818640634"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "105", "]"}], "=", 
   RowBox[{"-", "0.98859897304594268318"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "106", "]"}], "=", 
   RowBox[{"-", "0.11322038210934053892"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "107", "]"}], "=", 
   RowBox[{"-", "0.46795123518937555486"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "108", "]"}], "=", "0.30248451714678805105"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "109", "]"}], "=", 
   RowBox[{"-", "0.18148079880586679786"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "110", "]"}], "=", 
   RowBox[{"-", "0.082299181469514874948"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "111", "]"}], "=", "0.45985249070116689099"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "112", "]"}], "=", 
   RowBox[{"-", "0.95922239337793148605"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "113", "]"}], "=", 
   RowBox[{"-", "0.23483443457808644744"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "114", "]"}], "=", 
   RowBox[{"-", "0.071612810626777847208"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "115", "]"}], "=", 
   RowBox[{"-", "1.2500000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "116", "]"}], "=", 
   RowBox[{"-", "1.2858064053133889236"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "117", "]"}], "=", "1.2141935946866110764"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "118", "]"}], "=", 
   RowBox[{"-", "1.2500000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "119", "]"}], "=", "0.11235177222270698261"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "120", "]"}], "=", "0.14853645446666958567"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "121", "]"}], "=", 
   RowBox[{"-", "0.19474428304236712932"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "122", "]"}], "=", "0.97482924388919569530"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "123", "]"}], "=", 
   RowBox[{"-", "0.82629278942252610963"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "124", "]"}], "=", "0.15800607032636900879"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "125", "]"}], "=", 
   RowBox[{"-", "0.81574747498461799836"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "126", "]"}], "=", "0.87780210116636995124"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "127", "]"}], "=", 
   RowBox[{"-", "0.34385470418563223116"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "128", "]"}], "=", "0.31945121947255647197"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "129", "]"}], "=", 
   RowBox[{"-", "0.14359483972240086726"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "130", "]"}], "=", 
   RowBox[{"-", "0.20025986446323136390"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "131", "]"}], "=", "0.20256542589873382798"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "132", "]"}], "=", 
   RowBox[{"-", "0.94436690968106977959"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "133", "]"}], "=", "0.88936282099687637506"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "134", "]"}], "=", 
   RowBox[{"-", "0.36879558034177111899"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "135", "]"}], "=", 
   RowBox[{"-", "0.35534190616113442474"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "136", "]"}], "=", "0.68847510938220997324"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "137", "]"}], "=", 
   RowBox[{"-", "0.20843120502488888043"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "138", "]"}], "=", 
   RowBox[{"-", "0.078929186987491138815"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "139", "]"}], "=", "0.27852305641600511972"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "140", "]"}], "=", 
   RowBox[{"-", "0.51180346966815512116"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "141", "]"}], "=", 
   RowBox[{"-", "0.11160550377500172888"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "142", "]"}], "=", "0.55511464737842330504"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "143", "]"}], "=", "0.097148387862697618908"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "144", "]"}], "=", "0.29703211415356685504"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "145", "]"}], "=", 
   RowBox[{"-", "0.84840508302978718698"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "146", "]"}], "=", "0.24165510368119603680"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "147", "]"}], "=", "0.48936466230037293346"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "148", "]"}], "=", 
   RowBox[{"-", "0.45856530946347673640"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "149", "]"}], "=", "0.30822702048486740438"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "150", "]"}], "=", "0.33438550528793349398"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "151", "]"}], "=", 
   RowBox[{"-", "0.72987640197248737620"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "152", "]"}], "=", 
   RowBox[{"-", "0.0064992488651494320597"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "153", "]"}], "=", "0.21495975509180466001"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "154", "]"}], "=", "0.0023979984143181371283"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "155", "]"}], "=", 
   RowBox[{"-", "0.13001912417994515279"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "156", "]"}], "=", 
   RowBox[{"-", "0.43398952364019591576"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "157", "]"}], "=", "0.27946582635732491013"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "158", "]"}], "=", "0.14554795816143964225"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "159", "]"}], "=", "0.44519262350295701881"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "160", "]"}], "=", "0.057832913273044334198"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "161", "]"}], "=", "0.019607106104360636444"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "162", "]"}], "=", "0.30975860981040190518"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "163", "]"}], "=", 
   RowBox[{"-", "0.58225920366287688393"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "164", "]"}], "=", 
   RowBox[{"-", "0.34019247120160739087"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "165", "]"}], "=", 
   RowBox[{"-", "0.22163925673402337418"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "166", "]"}], "=", "0.47373792206523631569"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "167", "]"}], "=", 
   RowBox[{"-", "0.18313984914388227419"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "168", "]"}], "=", 
   RowBox[{"-", "0.38541607456097033517"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "169", "]"}], "=", "0.083874895431919494351"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8800866976213303`*^9, 
  3.880086697624517*^9}},ExpressionUUID->"14127b41-3bd2-4876-bb71-\
b422e16a6a4c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867375500107189*^9, 
  3.86737550237035*^9}},ExpressionUUID->"6d6395f0-d712-42ff-8078-\
3b8561315166"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "1", "]"}], "=", 
   RowBox[{"z1", "+", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "2", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "+", 
      RowBox[{"z2", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "+", 
      RowBox[{"z2", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "+", 
      RowBox[{"z2", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "8", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "+", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "29", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "36", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "46", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "48", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "49", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "50", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "51", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "52", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "53", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "54", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "55", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "56", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "57", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "58", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "59", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "60", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "61", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "62", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "63", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
     RowBox[{"Log", "[", "z2", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "64", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "65", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "66", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "67", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "68", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "69", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "70", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "71", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "72", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "73", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "74", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "75", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "76", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "77", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "78", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "79", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "80", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "81", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "82", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "83", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "84", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "85", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "86", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "87", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "88", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "89", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "90", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "91", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "92", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "93", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "94", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "95", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "96", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "97", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "98", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "99", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "100", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "101", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "102", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "103", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "104", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "105", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "106", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "107", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "108", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "109", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "110", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "111", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "112", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "113", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "114", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "*", 
     RowBox[{"Log", "[", "z2", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "115", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "116", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "117", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "118", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "119", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "120", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "121", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "122", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "123", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "124", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "125", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "126", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "127", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "128", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z2", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "129", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "130", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "131", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", "^", "2"}], "+", 
         RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "132", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "133", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "134", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "135", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "136", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "137", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z1"}], "]"}], "*", 
          RowBox[{"Log", "[", "z1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z2"}], "]"}], "*", 
          RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", "2"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "138", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}], "*", 
            RowBox[{"Log", "[", "z1", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], "*", 
            RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", "2"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "139", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}], "*", 
            RowBox[{"Log", "[", "z1", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], "*", 
            RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", "2"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "140", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "141", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "142", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "143", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "3"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "144", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "3"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z2", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "145", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "3"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z2", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "146", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
         RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "147", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "z1", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
           RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "^", "2"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "148", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "z1", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
           RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "^", "2"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "149", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "150", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "151", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "152", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "153", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "154", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "155", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "156", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "157", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "158", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "159", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "160", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "161", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z2"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "162", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z1"}], "]"}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "163", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z1"}], "]"}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "164", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "165", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "166", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "167", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "z1", "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "+", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "168", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "169", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375523008246*^9, 3.8673755230121*^9}, 
   3.86737781532614*^9, {3.86737794941856*^9, 
   3.8673779914168262`*^9}},ExpressionUUID->"3c6a5fdf-802f-41f6-8718-\
fedb4d90cb6e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[Delta](1 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],ExpressionUUID->
  "94e82c94-a388-462f-9cca-f8fe3d0bfe47"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],ExpressionUUID->
  "b29ab5ad-1aef-4318-8840-f9f970b3a360"],
 ") parts"
}], "Section",
 CellChangeTimes->{{3.867373361542693*^9, 
  3.8673733953546267`*^9}},ExpressionUUID->"eec3b4e1-55e7-4d38-b433-\
b70312b95312"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867374958933923*^9, 
  3.867374961956644*^9}},ExpressionUUID->"bf61170e-43db-48b5-a7da-\
ea7fbc7304b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "170", "]"}], "=", 
   RowBox[{"-", "0.21053750615551043348"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "171", "]"}], "=", 
   RowBox[{"-", "0.57604923147519158541"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "172", "]"}], "=", "0.095179098873007035579"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "173", "]"}], "=", 
   RowBox[{"-", "0.30403346736251329286"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "174", "]"}], "=", "0.015318971727066884983"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "175", "]"}], "=", 
   RowBox[{"-", "0.22367984733009863817"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "176", "]"}], "=", 
   RowBox[{"-", "0.083333333333333333333"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "177", "]"}], "=", "0.16666666666666666667"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "178", "]"}], "=", 
   RowBox[{"-", "0.49718630127943736650"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "179", "]"}], "=", 
   RowBox[{"-", "0.29591034732328338934"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "180", "]"}], "=", 
   RowBox[{"-", "0.50000000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "181", "]"}], "=", "0.28799936282165029214"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "182", "]"}], "=", "0.25000000000000000000"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "183", "]"}], "=", "0.0071794310922805397059"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "184", "]"}], "=", 
   RowBox[{"-", "0.36459167425956661230"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "185", "]"}], "=", "1.0000000000000000000"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "186", "]"}], "=", 
   RowBox[{"-", "0.53222707638235131639"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "187", "]"}], "=", 
   RowBox[{"-", "0.015863183145501172597"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "188", "]"}], "=", "0.050672244560418882144"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.867374963195726*^9, 3.867374965846767*^9}, {
   3.867375015534958*^9, 3.8673750194696074`*^9}, {3.867375681862928*^9, 
   3.867375692509696*^9}, {3.867378049444059*^9, 3.867378057478466*^9}, 
   3.8800867288487997`*^9},ExpressionUUID->"e3941b64-5183-4c6c-9f1b-\
5a44d94d6704"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867375500107189*^9, 
  3.86737550237035*^9}},ExpressionUUID->"7fa83dfd-104d-4ca5-85c7-\
cb00deba2944"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "170", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", "z1"}], "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "171", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z1"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "172", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "173", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "z1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "174", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z1"}], "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "175", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "176", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "^", "3"}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "3"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "177", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "3"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "3"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "178", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "179", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "180", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "181", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "182", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "183", "]"}], "=", 
   RowBox[{"Zeta", "[", "3", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "184", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "185", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "186", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "187", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "+", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "188", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "+", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375523008246*^9, 3.8673755230121*^9}, {
   3.867375661559144*^9, 3.867375669398716*^9}, {3.867378081238338*^9, 
   3.867378110528924*^9}, 
   3.867811441581423*^9},ExpressionUUID->"94730acb-3660-43a3-97a8-\
4c109be5deda"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalL]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "074a8e92-729a-4a81-9a2e-90936374431d"],
 "(1 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],ExpressionUUID->
  "c6269e43-9363-4bba-a3f7-69dca4012b51"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],ExpressionUUID->
  "1ced0c57-daf8-4c6c-878f-c2c45e5ec6e9"],
 ") parts"
}], "Section",
 CellChangeTimes->{{3.867373408410102*^9, 3.8673734179383497`*^9}, {
  3.867373479085935*^9, 3.8673734913904667`*^9}, {3.8677449936163*^9, 
  3.867744994600959*^9}},ExpressionUUID->"5e5e0d07-10d1-4728-96b6-\
e95c46667387"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867374958933923*^9, 
  3.867374961956644*^9}},ExpressionUUID->"60dd9529-503d-46f1-938f-\
edba3bd24500"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "189", "]"}], "=", 
   RowBox[{"-", "0.32519773088086794083"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "190", "]"}], "=", 
   RowBox[{"-", "0.20690204415906251809"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cA", "[", "191", "]"}], "=", 
   RowBox[{"-", "0.79714721542324846737"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867374963195726*^9, 3.867374965846767*^9}, {
   3.867375015534958*^9, 3.8673750194696074`*^9}, {3.867375757005*^9, 
   3.8673757580735807`*^9}, {3.867378124593705*^9, 3.867378132153942*^9}, 
   3.8800867499364367`*^9},ExpressionUUID->"637c0c1b-18e2-4ede-b7d6-\
e4a99733a04d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867375500107189*^9, 
  3.86737550237035*^9}},ExpressionUUID->"b65294fd-5bfd-48db-a446-\
b7702894188e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "189", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "190", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"z1", "+", "z2"}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fA", "[", "191", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", "^", "2"}], "+", 
     RowBox[{"z2", "^", "2"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375523008246*^9, 3.8673755230121*^9}, 
   3.867375724019499*^9, {3.867378139548156*^9, 3.867378167266028*^9}, {
   3.8678213037202663`*^9, 
   3.867821308166767*^9}},ExpressionUUID->"028ba02a-9b36-4e0b-a67d-\
ee29f93e5ba4"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "F"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2079598c-e12e-4351-819e-b9b17a84d4f6"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "75c9f9d5-72c4-4264-810d-4153b8aaf819"]
}], "Chapter",
 CellChangeTimes->{{3.867373144635458*^9, 3.8673731476124887`*^9}, {
  3.867373496199944*^9, 
  3.8673735128656588`*^9}},ExpressionUUID->"4977ffdc-8aa1-47d8-b7d6-\
25391126e108"],

Cell[CellGroupData[{

Cell["Regular parts", "Section",
 CellChangeTimes->{{3.8673733362291317`*^9, 3.867373345443921*^9}, 
   3.86774824068104*^9},ExpressionUUID->"b9449d3a-8eeb-41cd-bd3d-\
0bc1d10cabe4"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867374958933923*^9, 
  3.867374961956644*^9}},ExpressionUUID->"7417559f-a31a-439a-8574-\
2e2a01e08416"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "1", "]"}], "=", 
   RowBox[{"-", "2.6321618348372777849"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "2", "]"}], "=", "0.32578311503092211663"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "3", "]"}], "=", "0.79384552186204423622"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "4", "]"}], "=", "0.44242171122030899540"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "5", "]"}], "=", "0.86469645315949611704"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "6", "]"}], "=", "0.55362050145667727130"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "7", "]"}], "=", 
   RowBox[{"-", "0.14164582331487716622"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "8", "]"}], "=", 
   RowBox[{"-", "0.048653822244106210785"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "9", "]"}], "=", 
   RowBox[{"-", "0.65315948187007373463"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "10", "]"}], "=", "0.62837622925173228154"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "11", "]"}], "=", 
   RowBox[{"-", "0.17488031283939180692"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "12", "]"}], "=", "0.048933001601484839066"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "13", "]"}], "=", 
   RowBox[{"-", "1.0551257251209735822"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "14", "]"}], "=", 
   RowBox[{"-", "0.65707010426758429732"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "15", "]"}], "=", "0.36720936618890853322"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "16", "]"}], "=", 
   RowBox[{"-", "0.20299919234772446497"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "17", "]"}], "=", 
   RowBox[{"-", "0.25238920599836490056"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "18", "]"}], "=", 
   RowBox[{"-", "0.56467635336017117064"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "19", "]"}], "=", "0.040659103571346762423"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "20", "]"}], "=", "0.15082020066580430710"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "21", "]"}], "=", "0.15082020066580430710"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "22", "]"}], "=", 
   RowBox[{"-", "0.17028000048204444995"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "23", "]"}], "=", "0.52415405331241507706"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "24", "]"}], "=", "0.40328620895366594518"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "25", "]"}], "=", 
   RowBox[{"-", "0.056202161440535232722"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "26", "]"}], "=", "0.17940437003466589794"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "27", "]"}], "=", 
   RowBox[{"-", "0.13121581985008735319"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "28", "]"}], "=", 
   RowBox[{"-", "0.77824324856967573675"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "29", "]"}], "=", 
   RowBox[{"-", "0.23197792547125504613"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "30", "]"}], "=", "0.058578520357974510088"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "31", "]"}], "=", "0.52513141694332936629"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "32", "]"}], "=", "0.23797145778847403797"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "33", "]"}], "=", "0.32172709927015143514"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "34", "]"}], "=", "0.67085798934912068431"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "35", "]"}], "=", 
   RowBox[{"-", "0.27498941506142214410"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "36", "]"}], "=", "0.13700583912195821312"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "37", "]"}], "=", 
   RowBox[{"-", "0.083455194025344726113"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "38", "]"}], "=", 
   RowBox[{"-", "0.39293536661232439974"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "39", "]"}], "=", 
   RowBox[{"-", "0.53548433165031842317"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "40", "]"}], "=", 
   RowBox[{"-", "1.3076056906881414379"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "41", "]"}], "=", "0.73680915322562199845"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "42", "]"}], "=", "0.13308551077787546012"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "43", "]"}], "=", "0.15082020066580430710"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "44", "]"}], "=", "0.11887969079106897394"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "45", "]"}], "=", "0.058109404473567621209"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "46", "]"}], "=", "0.28643493283524359480"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "47", "]"}], "=", 
   RowBox[{"-", "0.19291456094056703408"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "48", "]"}], "=", 
   RowBox[{"-", "0.077435060200070176266"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "49", "]"}], "=", "0.070975155260393956528"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "50", "]"}], "=", 
   RowBox[{"-", "1.5164471343841383088"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "51", "]"}], "=", "0.41818659439084047810"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "52", "]"}], "=", "0.17917254822417969089"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "53", "]"}], "=", 
   RowBox[{"-", "0.65986851239852905263"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "54", "]"}], "=", 
   RowBox[{"-", "0.39647646909795268560"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "55", "]"}], "=", 
   RowBox[{"-", "0.24334115291157665828"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "56", "]"}], "=", "0.10029033888520880247"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "57", "]"}], "=", "0.49346800031404534017"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "58", "]"}], "=", "0.23337584966308426259"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "59", "]"}], "=", 
   RowBox[{"-", "0.16447399636400737560"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "60", "]"}], "=", 
   RowBox[{"-", "0.013653795698203068506"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "61", "]"}], "=", "1.1017823973140365061"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "62", "]"}], "=", "0.46078194008525857571"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "63", "]"}], "=", "0.45079179270782057727"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "64", "]"}], "=", 
   RowBox[{"-", "0.83014858120453065093"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "65", "]"}], "=", "0.73680915322562199845"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "66", "]"}], "=", "0.13308551077787546012"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "67", "]"}], "=", "0.15082020066580430710"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "68", "]"}], "=", "0.12557961639808800669"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "69", "]"}], "=", "0.55788667277542956157"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "70", "]"}], "=", 
   RowBox[{"-", "3.1454969903088019866"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "71", "]"}], "=", 
   RowBox[{"-", "0.30274068344571388034"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "72", "]"}], "=", "0.22346847383698270168"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "73", "]"}], "=", 
   RowBox[{"-", "3.4792532424349741403"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "74", "]"}], "=", "0.46638455828133481507"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "75", "]"}], "=", 
   RowBox[{"-", "0.32903862748656945962"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "76", "]"}], "=", "7.1903255899011380661"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "77", "]"}], "=", 
   RowBox[{"-", "0.22671873526277581473"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "78", "]"}], "=", 
   RowBox[{"-", "1.1439609654245865638"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "79", "]"}], "=", "0.032651937852689995224"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "80", "]"}], "=", 
   RowBox[{"-", "0.087247173794368689189"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "81", "]"}], "=", "0.49555387781215612356"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "82", "]"}], "=", 
   RowBox[{"-", "1.8641402189530147247"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "83", "]"}], "=", 
   RowBox[{"-", "0.16564176780911606261"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "84", "]"}], "=", 
   RowBox[{"-", "0.51361320960522462782"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "85", "]"}], "=", "0.38183725692512215179"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "86", "]"}], "=", "0.60550373506062710951"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "87", "]"}], "=", "0.74401138434921978832"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "88", "]"}], "=", 
   RowBox[{"-", "4.7592527553511652159"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "89", "]"}], "=", "0.51219782650914879754"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "90", "]"}], "=", 
   RowBox[{"-", "1.0122456307886888963"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "91", "]"}], "=", 
   RowBox[{"-", "2.0961324486647710589"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "92", "]"}], "=", 
   RowBox[{"-", "0.13217149293088586706"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "93", "]"}], "=", 
   RowBox[{"-", "0.33255969283917819231"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "94", "]"}], "=", "2.8456614324138362891"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "95", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "96", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "97", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "98", "]"}], "=", 
   RowBox[{"-", "0.42832029984380188703"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "99", "]"}], "=", 
   RowBox[{"-", "0.33441819893844685989"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "100", "]"}], "=", 
   RowBox[{"-", "0.33375625212617215362"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "101", "]"}], "=", "0.51844219197793653356"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "102", "]"}], "=", "0.46148391787308301564"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "103", "]"}], "=", 
   RowBox[{"-", "0.76367451385024430358"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "104", "]"}], "=", "1.4693698208877304455"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "105", "]"}], "=", "1.8107594327874431937"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "106", "]"}], "=", 
   RowBox[{"-", "3.8366149752920670544"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "107", "]"}], "=", "0.91572659097142233719"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "108", "]"}], "=", "0.66372684542289532633"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "109", "]"}], "=", 
   RowBox[{"-", "4.2684921486207544337"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375867916416*^9, 3.86737586792033*^9}, {
   3.867376497867931*^9, 3.867376504691744*^9}, 3.867376784692937*^9, {
   3.867378285989479*^9, 3.867378297081352*^9}, {3.880086823268578*^9, 
   3.880086838346596*^9}},ExpressionUUID->"56d24227-6862-4424-b98d-\
e299dfc8b418"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867375500107189*^9, 
  3.86737550237035*^9}},ExpressionUUID->"21d2f55f-b510-40ca-8b45-\
e80a239d18ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "1", "]"}], "=", 
   RowBox[{"z1", "+", "z2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "2", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{"z2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"z2", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "6", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{"z2", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "22", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "46", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "48", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "49", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "50", "]"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "51", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "52", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z2"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "53", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "54", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "55", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "56", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "57", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "58", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "59", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "60", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "61", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "62", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z2", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "63", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "64", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "65", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "66", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "67", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z2", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "68", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}]}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "69", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z2"}], "]"}]}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "70", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z2"}], "]"}]}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "71", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "72", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "73", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "74", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z1"}], "]"}], "*", 
          RowBox[{"Log", "[", "z1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z2"}], "]"}], "*", 
          RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", "2"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "75", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}], "*", 
            RowBox[{"Log", "[", "z1", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], "*", 
            RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", "2"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "76", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}], "*", 
            RowBox[{"Log", "[", "z1", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z2"}], "]"}], "*", 
            RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", "2"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z1"}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "z2"}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "77", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "3"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "78", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "3"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z2", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "79", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "3"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z2", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "80", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "81", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "82", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Pi", "^", "2"}]}], "/", "6"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "83", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
         RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "84", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "z1", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
           RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "^", "2"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "85", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "z1", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
           RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "^", "2"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "86", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "87", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "88", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "89", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "90", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "91", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "92", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "93", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "94", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "95", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "96", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "97", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "98", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z2"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "99", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z1"}], "]"}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "100", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z1"}], "]"}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "z2"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z1", "]"}], "*", 
         RowBox[{"Log", "[", "z2", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "101", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "102", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "103", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "104", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
      RowBox[{"Log", "[", "z1", "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "+", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "105", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "106", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
        RowBox[{"Log", "[", "z1", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z2"}], "]"}], "+", 
        RowBox[{"Log", "[", "z2", "]"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "107", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "108", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "+", "z2"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "109", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", "^", "2"}], "+", 
        RowBox[{"z2", "^", "2"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1", "-", "z2"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375901592268*^9, 3.867375904462326*^9}, {
  3.8673766824536324`*^9, 3.867376685391613*^9}, {3.867376744186081*^9, 
  3.867376770523484*^9}, {3.867378327345484*^9, 
  3.867378343096179*^9}},ExpressionUUID->"aa60e5be-96ec-4262-b8cd-\
61806746500a"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[Delta](1 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "65d0ac8a-7f37-49cc-b6bd-feaab2a4d00d"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f82d730d-c118-4160-8588-d7b25ee299f5"],
 ") parts"
}], "Section",
 CellChangeTimes->{{3.867373361542693*^9, 
  3.8673733953546267`*^9}},ExpressionUUID->"957e2dfd-64ed-4ee6-8bde-\
49bae7c7b8ff"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867374958933923*^9, 
  3.867374961956644*^9}},ExpressionUUID->"26aefc00-f09f-4358-8621-\
b73104f4035b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "110", "]"}], "=", 
   RowBox[{"-", "0.39810854770075278536"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "111", "]"}], "=", 
   RowBox[{"-", "0.023814240016921173279"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "112", "]"}], "=", "0.72310141232536968616"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "113", "]"}], "=", "1.0678413884624129122"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "114", "]"}], "=", "0.040479164289543354326"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "115", "]"}], "=", "3.0913130839139874687"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "116", "]"}], "=", "0.083333333333333333333"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "117", "]"}], "=", 
   RowBox[{"-", "0.16666666666666666667"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "118", "]"}], "=", "0.11326917748816094389"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "119", "]"}], "=", "1.5678413884624129122"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "120", "]"}], "=", "0.73543556296748902887"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "121", "]"}], "=", "1.0000000000000000000"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "122", "]"}], "=", 
   RowBox[{"-", "0.0013538991950812419974"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "123", "]"}], "=", 
   RowBox[{"-", "2.8291907201391324636"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "124", "]"}], "=", 
   RowBox[{"-", "0.46380178696919099332"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "125", "]"}], "=", "2.5940135980044264151"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "126", "]"}], "=", 
   RowBox[{"-", "0.15854736678674181772"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "127", "]"}], "=", "0.60063686700906985046"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "128", "]"}], "=", 
   RowBox[{"-", "5.1067935113938388076"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "129", "]"}], "=", "0.32197850933582167588"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "130", "]"}], "=", 
   RowBox[{"-", "4.0396095448272826876"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "131", "]"}], "=", 
   RowBox[{"-", "0.084474969387432406757"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "132", "]"}], "=", "0.051056404359786188332"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "133", "]"}], "=", "0.025528202179893094166"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "134", "]"}], "=", 
   RowBox[{"-", "0.025528202179893094166"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "135", "]"}], "=", "0.23475159056677267397"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "136", "]"}], "=", "1.5727341826491300308"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.867375867916416*^9, 3.86737586792033*^9}, {
   3.867376497867931*^9, 3.867376504691744*^9}, {3.867376845395406*^9, 
   3.867376852266659*^9}, {3.867378387300075*^9, 3.867378394679454*^9}, 
   3.88008687567651*^9},ExpressionUUID->"6b7ede87-c761-4d59-990d-\
58accc3b0d50"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867375500107189*^9, 
  3.86737550237035*^9}},ExpressionUUID->"d6162531-883f-41a3-b418-\
cdc0da5ed83b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "110", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", "z1"}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "111", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z1"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "112", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "113", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "z1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "z1"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "114", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "z1"}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "115", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z1"}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "116", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "^", "3"}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "3"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "117", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "3"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "3"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "118", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "119", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "120", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "121", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "122", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "123", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "124", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "+", 
     RowBox[{"Log", "[", "z1", "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "125", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "+", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "126", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "127", "]"}], "=", 
   RowBox[{"Zeta", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "128", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "129", "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "130", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "131", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "+", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "132", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "+", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "133", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
      RowBox[{"z1", "*", 
       RowBox[{"Log", "[", "z1", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "134", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"z1", "^", "2"}], "*", 
       RowBox[{"Log", "[", "z1", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "135", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "136", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "*", "z1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375901592268*^9, 3.867375904462326*^9}, {
   3.8673766824536324`*^9, 3.867376685391613*^9}, {3.867376727167303*^9, 
   3.867376736176766*^9}, {3.867376804917652*^9, 3.867376837059209*^9}, 
   3.867378412205346*^9, 3.8673784565510483`*^9, 
   3.86781141688146*^9},ExpressionUUID->"c3a1ec78-d0ce-4121-bdf6-\
c69b0a0b46c8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[ScriptCapitalL](1 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "54fe73b7-6642-4261-bff1-7423a4525055"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8b9ab5b8-7725-4ec2-8edb-af506381b067"],
 ") parts"
}], "Section",
 CellChangeTimes->{{3.867373408410102*^9, 3.8673734179383497`*^9}, {
  3.867373479085935*^9, 
  3.8673734913904667`*^9}},ExpressionUUID->"7c30ed2a-9f37-4eab-83f3-\
a87904204fa5"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867374958933923*^9, 
  3.867374961956644*^9}},ExpressionUUID->"bd646938-151b-48fa-9f8c-\
8e3cce62be5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "137", "]"}], "=", "1.2592935923280299319"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "138", "]"}], "=", "0.93351047729710781523"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", "139", "]"}], "=", 
   RowBox[{"-", "2.7154011523163804706"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375867916416*^9, 3.86737586792033*^9}, {
  3.867376497867931*^9, 3.867376504691744*^9}, {3.867376866898736*^9, 
  3.8673768674974213`*^9}, {3.8673784617659397`*^9, 3.867378471453817*^9}, {
  3.880086902849455*^9, 
  3.8800869145621862`*^9}},ExpressionUUID->"0e4296db-4e79-4045-a213-\
b040e6bbc187"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867375500107189*^9, 
  3.86737550237035*^9}},ExpressionUUID->"6846962d-ceaf-497a-9d29-\
15e033c5e711"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "137", "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "138", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"z1", "+", "z2"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fF", "[", "139", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", "^", "2"}], "+", 
     RowBox[{"z2", "^", "2"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867375901592268*^9, 3.867375904462326*^9}, {
  3.8673766824536324`*^9, 3.867376685391613*^9}, {3.867376884514915*^9, 
  3.8673768885124903`*^9}, {3.867378500182392*^9, 
  3.86737853147082*^9}},ExpressionUUID->"213abff3-3cfc-49fc-9841-\
f7ce67647e22"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["v", 
   RowBox[{
    RowBox[{"Q", " ", "g"}], ",", " ", "g"}], "I"], 
  TraditionalForm]],ExpressionUUID->"758ae8d0-9467-43cc-a6a3-4a662a62d5fa"]], \
"Title",
 CellChangeTimes->{{3.8673730150199547`*^9, 3.867373134268008*^9}, {
  3.86737353481539*^9, 
  3.867373536845096*^9}},ExpressionUUID->"8f3d441b-5c90-4336-ac4b-\
dc3cf9ef11a2"],

Cell[TextData[{
 "Here the functions ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "i", "A"], TraditionalForm]],ExpressionUUID->
  "904f7d0f-e75e-4058-be0e-ee26fac409b6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "i", "B"], TraditionalForm]],ExpressionUUID->
  "c2bf6779-05f0-4e65-91e2-444612f4a86e"],
 " and coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["d", "i", "A"], TraditionalForm]],ExpressionUUID->
  "c269ea8b-5edf-44d2-94ee-18f37cb131b7"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["d", "i", "F"], TraditionalForm]],ExpressionUUID->
  "18a5e895-3fc4-4d1b-b5a5-679a2d95f9b8"],
 " of equation (8.23) are given explicitly. The full interpolating function \
",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["v", 
    RowBox[{
     RowBox[{"Q", " ", "g"}], ",", " ", "g"}], "I"], TraditionalForm]],
  ExpressionUUID->"af6a449a-b222-492b-99ed-1c01bd619efc"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.867374183722597*^9, 3.867374505414488*^9}, {
   3.867377355142559*^9, 3.8673773796936817`*^9}, 3.867383818666462*^9, {
   3.867746226209158*^9, 3.8677462364509153`*^9}, {3.8800870120117903`*^9, 
   3.88008702311515*^9}, {3.8800880619191933`*^9, 
   3.880088072502407*^9}},ExpressionUUID->"cf9f5b4a-215a-46b5-b14a-\
dd81698805c5"],

Cell[BoxData[
 RowBox[{"vIQgg", "=", 
  RowBox[{
   RowBox[{"CA", " ", "Tf", " ", 
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", "i", "]"}], 
        RowBox[{"gA", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "357"}], "}"}]}], "]"}], ")"}]}], "+", 
   RowBox[{"CF", " ", "Tf", " ", 
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", "i", "]"}], 
        RowBox[{"gF", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "210"}], "}"}]}], "]"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.867746260328598*^9, 
  3.86774633594075*^9}},ExpressionUUID->"1dfeeb75-18c6-4f01-81b1-\
bb541d24df63"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "A"], TraditionalForm]],ExpressionUUID->
  "09df345b-ec63-451f-96b2-5858f5cc0e6e"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],ExpressionUUID->
  "4a4b277c-5a50-45e3-892f-8899c69725cf"]
}], "Chapter",
 CellChangeTimes->{{3.867373144635458*^9, 3.8673731476124887`*^9}, {
  3.867373496199944*^9, 
  3.8673735013441963`*^9}},ExpressionUUID->"ae9092da-1c30-48de-a111-\
7f343aef3efe"],

Cell[CellGroupData[{

Cell["Regular parts", "Section",
 CellChangeTimes->{{3.8673733362291317`*^9, 3.867373345443921*^9}, 
   3.867748241094551*^9},ExpressionUUID->"47ffb74f-08ef-443d-ac6e-\
b02e4162bc40"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867376578080556*^9, 
  3.8673765814312277`*^9}},ExpressionUUID->"77b8d5c5-8969-49b6-b2e3-\
197bca30a1d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "1", "]"}], "=", "0.48789042826513006585"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "2", "]"}], "=", 
   RowBox[{"-", "0.49916064491432206348"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "3", "]"}], "=", "1.2412027291344826614"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "4", "]"}], "=", 
   RowBox[{"-", "0.36873075713066235743"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "5", "]"}], "=", "0.18203558112409578280"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "6", "]"}], "=", 
   RowBox[{"-", "0.28486126032091654035"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "7", "]"}], "=", 
   RowBox[{"-", "0.41475506654151388404"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "8", "]"}], "=", 
   RowBox[{"-", "0.014019963702991765779"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "9", "]"}], "=", "0.16129299101454427612"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "10", "]"}], "=", 
   RowBox[{"-", "0.15443263037584262676"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "11", "]"}], "=", "0.054770674280678093594"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "12", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "13", "]"}], "=", "0.58197705044474685701"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "14", "]"}], "=", "0.73605200093131896625"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "15", "]"}], "=", "0.73096276542898955231"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "16", "]"}], "=", 
   RowBox[{"-", "0.14768856823773084856"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "17", "]"}], "=", "0.083910582089418983812"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "18", "]"}], "=", "0.90840955618233680348"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "19", "]"}], "=", "0.40746897266554106020"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "20", "]"}], "=", "0.50088621080483862039"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "21", "]"}], "=", 
   RowBox[{"-", "0.24903647365132556473"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "22", "]"}], "=", 
   RowBox[{"-", "0.93287440812604722576"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "23", "]"}], "=", 
   RowBox[{"-", "1.5490488078128922427"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "24", "]"}], "=", "0.14025918473435825351"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "25", "]"}], "=", "0.53672064385243931393"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "26", "]"}], "=", 
   RowBox[{"-", "0.24980212839716253516"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "27", "]"}], "=", 
   RowBox[{"-", "0.23593656515727939159"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "28", "]"}], "=", 
   RowBox[{"-", "0.072347701870868033184"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "29", "]"}], "=", 
   RowBox[{"-", "0.38594981026941172649"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "30", "]"}], "=", "0.21239982120344170993"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "31", "]"}], "=", 
   RowBox[{"-", "0.33995634570376347482"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "32", "]"}], "=", "0.093003251548983142622"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "33", "]"}], "=", 
   RowBox[{"-", "0.33090697417240921333"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "34", "]"}], "=", 
   RowBox[{"-", "0.14083900235171130981"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "35", "]"}], "=", 
   RowBox[{"-", "0.059891619169584755120"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "36", "]"}], "=", 
   RowBox[{"-", "0.28675226800698065401"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "37", "]"}], "=", "0.18285593138705087594"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "38", "]"}], "=", 
   RowBox[{"-", "0.026338302053749003063"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "39", "]"}], "=", 
   RowBox[{"-", "0.42456885294010009659"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "40", "]"}], "=", 
   RowBox[{"-", "0.035491521609099408149"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "41", "]"}], "=", "0.49299157325046729022"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "42", "]"}], "=", 
   RowBox[{"-", "0.0087445292211264159605"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "43", "]"}], "=", 
   RowBox[{"-", "0.10271028889127077097"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "44", "]"}], "=", "0.027457613266362298642"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "45", "]"}], "=", "0.16721034045801307242"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "46", "]"}], "=", "0.13985447864509582484"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "47", "]"}], "=", 
   RowBox[{"-", "0.010000918974009091749"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "48", "]"}], "=", "0.20024247094374572108"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "49", "]"}], "=", 
   RowBox[{"-", "0.28385558308010248443"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "50", "]"}], "=", 
   RowBox[{"-", "0.089864730111779005423"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "51", "]"}], "=", "0.067687558389737515671"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "52", "]"}], "=", "0.21909204308481322723"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "53", "]"}], "=", 
   RowBox[{"-", "0.24980212839716253516"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "54", "]"}], "=", 
   RowBox[{"-", "0.23593656515727939159"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "55", "]"}], "=", 
   RowBox[{"-", "0.072347701870868033184"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "56", "]"}], "=", 
   RowBox[{"-", "0.38594981026941172649"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "57", "]"}], "=", "0.82377649628691924556"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "58", "]"}], "=", 
   RowBox[{"-", "0.33995634570376347482"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "59", "]"}], "=", "0.093003251548983142622"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "60", "]"}], "=", 
   RowBox[{"-", "0.025218636630670445512"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "61", "]"}], "=", "0.062953222676114535394"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "62", "]"}], "=", 
   RowBox[{"-", "0.059891619169584755120"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "63", "]"}], "=", 
   RowBox[{"-", "0.28675226800698065401"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "64", "]"}], "=", "0.18285593138705087594"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "65", "]"}], "=", 
   RowBox[{"-", "0.34290377922047034374"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "66", "]"}], "=", "0.065440721038987370837"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "67", "]"}], "=", 
   RowBox[{"-", "1.0481086062195742753"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "68", "]"}], "=", "0.35981849650219635337"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "69", "]"}], "=", "0.063288989395530082307"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "70", "]"}], "=", "0.54312406892227193902"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "71", "]"}], "=", "0.67857880614898907513"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "72", "]"}], "=", "0.27997108430457981842"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "73", "]"}], "=", "0.11978323833916951024"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "74", "]"}], "=", 
   RowBox[{"-", "0.00088070904415951686823"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "75", "]"}], "=", 
   RowBox[{"-", "0.82291672823858873921"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "76", "]"}], "=", 
   RowBox[{"-", "0.50056408152247153745"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "77", "]"}], "=", "0.093811310864113681313"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "78", "]"}], "=", 
   RowBox[{"-", "0.36650815075062693893"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "79", "]"}], "=", "0.43848271024446885269"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "80", "]"}], "=", "0.031238601414431609244"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "81", "]"}], "=", "0.30930138232116984963"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "82", "]"}], "=", 
   RowBox[{"-", "0.32025681828867934267"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "83", "]"}], "=", "0.14294557552398353406"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "84", "]"}], "=", 
   RowBox[{"-", "0.0021672333981671163002"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "85", "]"}], "=", 
   RowBox[{"-", "0.95090225091582741486"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "86", "]"}], "=", 
   RowBox[{"-", "0.099594575378908436138"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "87", "]"}], "=", 
   RowBox[{"-", "0.23844774837529070538"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "88", "]"}], "=", 
   RowBox[{"-", "0.14033313917893675689"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "89", "]"}], "=", 
   RowBox[{"-", "0.097615403845352993747"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "90", "]"}], "=", "0.014209861827223921925"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "91", "]"}], "=", "0.50349764914818051516"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "92", "]"}], "=", "0.83035929081409915585"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "93", "]"}], "=", "0.23438319439196620875"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "94", "]"}], "=", 
   RowBox[{"-", "0.020753320599026175113"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "95", "]"}], "=", "0.29674073989017654332"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "96", "]"}], "=", 
   RowBox[{"-", "0.026121504817661809961"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "97", "]"}], "=", "0.037629436233359504808"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "98", "]"}], "=", "0.43670172724887636959"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "99", "]"}], "=", 
   RowBox[{"-", "0.067144811636877713894"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "100", "]"}], "=", "0.34288610617684474377"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "101", "]"}], "=", "0.13668837589929322182"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "102", "]"}], "=", 
   RowBox[{"-", "0.27092857936982781098"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "103", "]"}], "=", "0.22095074641744628217"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "104", "]"}], "=", 
   RowBox[{"-", "0.23434471192804188012"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "105", "]"}], "=", "0.20460871394863488131"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "106", "]"}], "=", "0.14884280726556307510"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "107", "]"}], "=", 
   RowBox[{"-", "0.025552913924190429333"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "108", "]"}], "=", 
   RowBox[{"-", "0.64636744580724688970"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "109", "]"}], "=", "0.11728886150194192349"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "110", "]"}], "=", "0.38702278058458586102"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "111", "]"}], "=", 
   RowBox[{"-", "0.29984616936240987118"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "112", "]"}], "=", 
   RowBox[{"-", "0.24523308948475938376"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "113", "]"}], "=", 
   RowBox[{"-", "0.011808643970083098488"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "114", "]"}], "=", "0.062798497807842467713"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "115", "]"}], "=", "0.30366873649655695721"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "116", "]"}], "=", "0.14129218694291802634"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "117", "]"}], "=", "0.36251848104474842845"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "118", "]"}], "=", 
   RowBox[{"-", "0.63156374973249478943"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "119", "]"}], "=", 
   RowBox[{"-", "0.20686444230187622951"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "120", "]"}], "=", 
   RowBox[{"-", "0.076059662478246212597"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "121", "]"}], "=", 
   RowBox[{"-", "0.066639017046857009190"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "122", "]"}], "=", 
   RowBox[{"-", "0.052521299299005188265"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "123", "]"}], "=", "0.76180385069663990432"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "124", "]"}], "=", 
   RowBox[{"-", "0.55508159334218437416"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "125", "]"}], "=", 
   RowBox[{"-", "1.7500000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "126", "]"}], "=", 
   RowBox[{"-", "3.5000000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "127", "]"}], "=", 
   RowBox[{"-", "3.5000000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "128", "]"}], "=", 
   RowBox[{"-", "0.095181734701240871589"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "129", "]"}], "=", "0.30839474879887031514"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "130", "]"}], "=", 
   RowBox[{"-", "0.90179529394579913614"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "131", "]"}], "=", "0.33327206213015392784"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "132", "]"}], "=", 
   RowBox[{"-", "0.52799063993055898620"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "133", "]"}], "=", "1.1686120610041966217"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "134", "]"}], "=", "0.37013608474408786897"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "135", "]"}], "=", "0.56397207052866572445"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "136", "]"}], "=", "0.60314017739992493710"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "137", "]"}], "=", 
   RowBox[{"-", "0.40046997316637021878"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "138", "]"}], "=", 
   RowBox[{"-", "0.19900856569737343001"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "139", "]"}], "=", 
   RowBox[{"-", "0.94893068002731255275"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "140", "]"}], "=", "0.21682529190702379902"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "141", "]"}], "=", "0.052411574028294237801"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "142", "]"}], "=", 
   RowBox[{"-", "0.11009504671902613900"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "143", "]"}], "=", "0.15905536558116503403"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "144", "]"}], "=", "0.26513270503935284963"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "145", "]"}], "=", "0.25885971420639617814"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "146", "]"}], "=", "0.10783469234615781699"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "147", "]"}], "=", "0.23992214051818377257"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "148", "]"}], "=", "0.23484157961590642253"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "149", "]"}], "=", "0.80973092132352259678"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "150", "]"}], "=", "0.73648897870878640888"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "151", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "152", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "153", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "154", "]"}], "=", 
   RowBox[{"-", "0.045895369256044493669"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "155", "]"}], "=", 
   RowBox[{"-", "0.015036456162348400590"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "156", "]"}], "=", "0.28776514517870229498"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "157", "]"}], "=", 
   RowBox[{"-", "0.12873840726568505402"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "158", "]"}], "=", "0.99010286807710111215"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "159", "]"}], "=", 
   RowBox[{"-", "0.028618778429368887741"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "160", "]"}], "=", 
   RowBox[{"-", "0.11009504671902613900"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "161", "]"}], "=", 
   RowBox[{"-", "0.12519042294474613912"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "162", "]"}], "=", "0.11691195864633354018"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "163", "]"}], "=", 
   RowBox[{"-", "0.027181787128979903366"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "164", "]"}], "=", 
   RowBox[{"-", "0.053073648975764100436"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "165", "]"}], "=", "0.91159905740772620580"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "166", "]"}], "=", "0.61557751552440561461"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "167", "]"}], "=", 
   RowBox[{"-", "0.55210421836413058481"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "168", "]"}], "=", 
   RowBox[{"-", "0.58293541442783126280"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "169", "]"}], "=", 
   RowBox[{"-", "1.2318374027191381000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "170", "]"}], "=", 
   RowBox[{"-", "0.32115104596452693977"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "171", "]"}], "=", 
   RowBox[{"-", "0.12569217130744005076"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "172", "]"}], "=", "0.14990015207065489024"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "173", "]"}], "=", 
   RowBox[{"-", "0.33198976189324899856"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "174", "]"}], "=", "0.0033518767663059634421"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "175", "]"}], "=", 
   RowBox[{"-", "0.15928019094527803278"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "176", "]"}], "=", "0.21107530183872372996"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "177", "]"}], "=", 
   RowBox[{"-", "0.12518966521274008816"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "178", "]"}], "=", 
   RowBox[{"-", "0.27106518836057311379"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "179", "]"}], "=", "0.20016849990825742935"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "180", "]"}], "=", "0.52084863045830363163"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "181", "]"}], "=", 
   RowBox[{"-", "0.13668837589929322182"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "182", "]"}], "=", "0.27092857936982781098"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "183", "]"}], "=", 
   RowBox[{"-", "0.22095074641744628217"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "184", "]"}], "=", 
   RowBox[{"-", "0.41634375217438921234"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "185", "]"}], "=", 
   RowBox[{"-", "0.063800138182841919421"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "186", "]"}], "=", "0.073526462109884374280"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "187", "]"}], "=", "0.16606816320606380228"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "188", "]"}], "=", 
   RowBox[{"-", "0.73113405318425377578"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "189", "]"}], "=", "0.30074982440787896440"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "190", "]"}], "=", "0.55168434023794754577"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "191", "]"}], "=", "0.52654799157400799089"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "192", "]"}], "=", 
   RowBox[{"-", "0.13813212506732769666"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "193", "]"}], "=", 
   RowBox[{"-", "0.22046701745252129928"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "194", "]"}], "=", 
   RowBox[{"-", "0.13807306239801836758"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "195", "]"}], "=", "0.11009504671902613900"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "196", "]"}], "=", "0.12519042294474613912"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "197", "]"}], "=", 
   RowBox[{"-", "0.11691195864633354018"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "198", "]"}], "=", 
   RowBox[{"-", "0.40731354774001666911"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "199", "]"}], "=", 
   RowBox[{"-", "0.35894726936636616922"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "200", "]"}], "=", 
   RowBox[{"-", "0.074484125008127502843"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "201", "]"}], "=", "0.32338296277979906566"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "202", "]"}], "=", 
   RowBox[{"-", "1.2973269151325853955"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "203", "]"}], "=", "0.83388859128509646866"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "204", "]"}], "=", "0.15109041601539235041"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "205", "]"}], "=", "0.33111503563753616794"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "206", "]"}], "=", "0.12299615550941826008"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "207", "]"}], "=", 
   RowBox[{"-", "0.13483427577696114237"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "208", "]"}], "=", 
   RowBox[{"-", "0.48706445693149865158"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "209", "]"}], "=", "0.34772493322036364507"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "210", "]"}], "=", "0.22141858587003417249"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "211", "]"}], "=", "0.25004313367765402692"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "212", "]"}], "=", "0.46486116928733290595"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "213", "]"}], "=", "0.44975117822157688131"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "214", "]"}], "=", "0.20389599688296744097"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "215", "]"}], "=", "0.059213356208327157793"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "216", "]"}], "=", "1.0000000000000000000"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "217", "]"}], "=", "0.75646249252627302870"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "218", "]"}], "=", "0.75646249252627302870"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "219", "]"}], "=", 
   RowBox[{"-", "1.0000000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "220", "]"}], "=", "0.48707501494745394261"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "221", "]"}], "=", 
   RowBox[{"-", "0.49649161852710070893"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "222", "]"}], "=", 
   RowBox[{"-", "0.49970854211525945212"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "223", "]"}], "=", "0.40366991595069234944"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "224", "]"}], "=", 
   RowBox[{"-", "0.25864595448186727848"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "225", "]"}], "=", "0.49383085125367255383"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "226", "]"}], "=", 
   RowBox[{"-", "0.52843829320642692453"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "227", "]"}], "=", "0.019820419141882306309"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "228", "]"}], "=", 
   RowBox[{"-", "0.38096851414561084735"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "229", "]"}], "=", "0.77013828194666423266"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "230", "]"}], "=", 
   RowBox[{"-", "0.51745753445236727028"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "231", "]"}], "=", "0.095334517209739459421"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "232", "]"}], "=", "0.32687162908248610929"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "233", "]"}], "=", 
   RowBox[{"-", "1.0596303897050466846"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "234", "]"}], "=", 
   RowBox[{"-", "0.24773387395539573120"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "235", "]"}], "=", 
   RowBox[{"-", "0.12690130624656132481"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "236", "]"}], "=", 
   RowBox[{"-", "0.45942113401187785142"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "237", "]"}], "=", 
   RowBox[{"-", "0.074591345940699895864"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "238", "]"}], "=", "0.063619794417301484876"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "239", "]"}], "=", 
   RowBox[{"-", "0.023208532004560404694"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "240", "]"}], "=", 
   RowBox[{"-", "0.30559767826423230126"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "241", "]"}], "=", "0.32487298735439689123"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "242", "]"}], "=", 
   RowBox[{"-", "0.47148134704236908879"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "243", "]"}], "=", 
   RowBox[{"-", "0.24360145065820379535"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "244", "]"}], "=", "1.1357806384547297097"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "245", "]"}], "=", "2.2190507118525193558"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "246", "]"}], "=", "1.9282621914915063419"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "247", "]"}], "=", 
   RowBox[{"-", "0.14990015207065489024"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "248", "]"}], "=", 
   RowBox[{"-", "1.1939483199268179936"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "249", "]"}], "=", "0.60901070344428627827"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "250", "]"}], "=", 
   RowBox[{"-", "0.42348299596771554944"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "251", "]"}], "=", "0.72714260756093863755"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "252", "]"}], "=", 
   RowBox[{"-", "1.0400699626131506237"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "253", "]"}], "=", "0.37663601661151351243"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "254", "]"}], "=", 
   RowBox[{"-", "1.2235769314260725105"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "255", "]"}], "=", "0.55999523310757497508"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "256", "]"}], "=", "0.87319876982130425439"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "257", "]"}], "=", "1.1240953601417321274"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "258", "]"}], "=", 
   RowBox[{"-", "0.14926577330281375983"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "259", "]"}], "=", "0.77671087479300601225"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "260", "]"}], "=", "0.48910861344052347410"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "261", "]"}], "=", 
   RowBox[{"-", "0.0050638767042350692661"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "262", "]"}], "=", "0.36090020092110390383"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "263", "]"}], "=", 
   RowBox[{"-", "0.48160865802895585739"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "264", "]"}], "=", "0.63692005412650053020"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "265", "]"}], "=", "1.1821096807726351452"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "266", "]"}], "=", "2.3904746440737403221"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "267", "]"}], "=", "2.5358689042542468291"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "268", "]"}], "=", "0.11593505530026704670"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "269", "]"}], "=", 
   RowBox[{"-", "0.36623138141903952355"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "270", "]"}], "=", "1.9462140426103763808"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "271", "]"}], "=", "0.32931179553468581913"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "272", "]"}], "=", "0.46941822383550237582"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "273", "]"}], "=", "0.96447442848227008925"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "274", "]"}], "=", "0.66423732959457077080"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "275", "]"}], "=", "0.22511617495886032248"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "276", "]"}], "=", "0.29544162911362593531"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "277", "]"}], "=", 
   RowBox[{"-", "0.073485571815751287211"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "278", "]"}], "=", "0.11751636893991461841"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "279", "]"}], "=", "0.23822330562280494024"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "280", "]"}], "=", 
   RowBox[{"-", "0.41923304166389257608"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "281", "]"}], "=", 
   RowBox[{"-", "0.78363373856224399752"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "282", "]"}], "=", 
   RowBox[{"-", "0.58704038125924375209"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "283", "]"}], "=", 
   RowBox[{"-", "0.011393509538705776739"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "284", "]"}], "=", "0.26015792023495959246"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "285", "]"}], "=", "0.42532277608575338434"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "286", "]"}], "=", 
   RowBox[{"-", "0.82197041830335102749"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "287", "]"}], "=", "0.080856723934101550651"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "288", "]"}], "=", 
   RowBox[{"-", "0.033665668796784259084"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "289", "]"}], "=", 
   RowBox[{"-", "0.45602310139891231420"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "290", "]"}], "=", 
   RowBox[{"-", "0.11551283696665020514"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "291", "]"}], "=", "0.013872771941648426622"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "292", "]"}], "=", "0.080860003966708260261"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "293", "]"}], "=", "0.55404106958928451906"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "294", "]"}], "=", "0.45960000579179504552"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "295", "]"}], "=", "0.16024551611680191116"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "296", "]"}], "=", "0.11006587380575067735"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "297", "]"}], "=", 
   RowBox[{"-", "0.28611857017766376553"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "298", "]"}], "=", "0.12020537099661566196"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "299", "]"}], "=", 
   RowBox[{"-", "0.000086806245585102382546"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "300", "]"}], "=", "0.16559931653961996418"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "301", "]"}], "=", 
   RowBox[{"-", "0.13828104605330510374"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "302", "]"}], "=", 
   RowBox[{"-", "1.9521097181473138798"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "303", "]"}], "=", 
   RowBox[{"-", "1.4841202730781436375"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "304", "]"}], "=", "0.86878717179051210304"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "305", "]"}], "=", "1.6001059657766024893"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "306", "]"}], "=", "1.4788964877295317359"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "307", "]"}], "=", "0.27411316709594380457"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "308", "]"}], "=", "0.35086515431361393981"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "309", "]"}], "=", 
   RowBox[{"-", "0.18471443394986504118"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "310", "]"}], "=", "0.23729770597410794488"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "311", "]"}], "=", "0.53442684564019210864"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "312", "]"}], "=", "0.046871037894780430671"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "313", "]"}], "=", 
   RowBox[{"-", "0.39378804789215670301"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "314", "]"}], "=", "0.49855895110515370398"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "315", "]"}], "=", "0.94187111331326284011"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "316", "]"}], "=", "0.16333934920157689688"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "317", "]"}], "=", "0.45428912248627470280"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "318", "]"}], "=", 
   RowBox[{"-", "0.65152148738324655014"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "319", "]"}], "=", 
   RowBox[{"-", "0.48163657072892466796"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "320", "]"}], "=", 
   RowBox[{"-", "1.4568183331734399009"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "321", "]"}], "=", "0.35197936958374877295"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "322", "]"}], "=", 
   RowBox[{"-", "0.11751636893991461841"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "323", "]"}], "=", 
   RowBox[{"-", "0.17216729656836309279"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "324", "]"}], "=", 
   RowBox[{"-", "0.41839624646643962960"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "325", "]"}], "=", "0.050853630045864445891"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "326", "]"}], "=", 
   RowBox[{"-", "0.43333169653090043558"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "327", "]"}], "=", "0.36105087953440241732"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "328", "]"}], "=", "0.94075719100003637068"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "329", "]"}], "=", "0.29163880878454922177"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "330", "]"}], "=", 
   RowBox[{"-", "1.6617953731659899938"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "331", "]"}], "=", 
   RowBox[{"-", "1.0984481990655622982"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "332", "]"}], "=", 
   RowBox[{"-", "0.63182063013732762762"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "333", "]"}], "=", 
   RowBox[{"-", "1.2106425727459823370"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "334", "]"}], "=", 
   RowBox[{"-", "0.86164172431021216382"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "335", "]"}], "=", "0.027687797596123349868"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "336", "]"}], "=", "0.20666039523540696956"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "337", "]"}], "=", "0.16364261476513475311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "338", "]"}], "=", 
   RowBox[{"-", "0.090512285721867123532"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "339", "]"}], "=", "0.37320509860037560170"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "340", "]"}], "=", 
   RowBox[{"-", "0.74699363067496506147"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "341", "]"}], "=", "0.54261339607058536406"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "342", "]"}], "=", 
   RowBox[{"-", "1.4694900437655632178"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "343", "]"}], "=", 
   RowBox[{"-", "0.45767171670362904911"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "344", "]"}], "=", 
   RowBox[{"-", "0.27008541936294029524"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "345", "]"}], "=", "0.20650703796338427356"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "346", "]"}], "=", "0.30243179732733080394"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "347", "]"}], "=", 
   RowBox[{"-", "0.18522325283700474754"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "348", "]"}], "=", "0.013914063454725489900"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "349", "]"}], "=", 
   RowBox[{"-", "0.24630394616556438751"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "350", "]"}], "=", "0.28066104128263676124"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "351", "]"}], "=", 
   RowBox[{"-", "0.92561268997694170622"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "352", "]"}], "=", 
   RowBox[{"-", "0.47171094751024208383"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "353", "]"}], "=", 
   RowBox[{"-", "0.073485571815751287211"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "354", "]"}], "=", "0.11751636893991461841"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "355", "]"}], "=", 
   RowBox[{"-", "0.092083437938276590931"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "356", "]"}], "=", 
   RowBox[{"-", "0.23804232325271562430"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dA", "[", "357", "]"}], "=", "0.25120835773519688156"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.867376582761839*^9, 3.867376582764991*^9}, {
  3.86737855259788*^9, 3.867378598542424*^9}, {3.880087058857773*^9, 
  3.880087063259495*^9}},
 CellLabel->
  "In[26078]:=",ExpressionUUID->"e5b8bacc-b071-440e-ae5c-851f8fa9c7b2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867376585775631*^9, 
  3.867376588023535*^9}},ExpressionUUID->"0a48119d-7e80-4c52-a8cd-\
64d2390c8d99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "2", "]"}], "=", "z1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "3", "]"}], "=", "z2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "5", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "8", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "12", "]"}], "=", 
   RowBox[{"z2", "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "13", "]"}], "=", 
   RowBox[{"z1", "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "15", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", "z1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "26", "]"}], "=", 
   RowBox[{"Log", "[", "z1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "38", "]"}], "=", 
   RowBox[{"Log", "[", "z2", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "46", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "48", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "49", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "50", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "51", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "52", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "53", "]"}], "=", 
   RowBox[{"Log", "[", "z1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "54", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "55", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "56", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "57", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "58", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "59", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "60", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "61", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "62", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "63", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "64", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "65", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"z1", "+", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "66", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "67", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "68", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "69", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "70", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "71", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "72", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "73", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "74", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "75", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "76", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "77", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "78", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "79", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "80", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "81", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "82", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "83", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "84", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "85", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "86", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "87", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "88", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "89", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "90", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "91", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "92", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "93", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "94", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "95", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "96", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "97", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "98", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "99", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "100", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "101", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "102", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "103", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "104", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z1", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "105", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "106", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "107", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "108", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "109", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "110", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "111", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "112", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "113", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "114", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "115", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "116", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "117", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "118", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "119", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "120", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "121", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "122", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "123", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "124", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "125", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "126", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "127", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "128", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "129", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "130", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "131", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "132", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "133", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "134", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "135", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "136", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "137", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "138", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "139", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "140", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "141", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "142", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "143", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "144", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "145", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "146", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "147", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "148", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "149", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "150", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "151", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "152", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "153", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "154", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "155", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "156", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "157", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "158", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "159", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "160", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "161", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "162", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "163", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "164", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "165", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "166", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "167", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "168", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "169", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "170", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "171", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "172", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "173", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "174", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "175", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "176", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", "z2", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "177", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", "z2", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "178", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "179", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "180", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "181", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "182", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "183", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "184", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "185", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "186", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "187", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "188", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "189", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "190", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "191", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "192", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "193", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "194", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "195", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "196", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "197", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "198", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "199", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "200", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "201", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "202", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "203", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "204", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "205", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "206", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "207", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "208", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "209", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "210", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "211", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "212", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "213", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "214", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "215", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "216", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "217", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "218", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "219", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "220", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "221", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "222", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "223", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "224", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "225", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "226", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "227", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "228", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "229", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "230", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "231", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "232", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "233", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "234", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "235", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "236", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "237", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "238", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "239", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "240", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "241", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "242", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "243", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "244", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "245", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "246", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "247", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "248", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "249", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "250", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "251", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "252", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "253", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "254", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "255", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "256", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "257", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "258", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "259", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "260", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "261", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "262", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "263", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "264", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "265", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "266", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "267", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "268", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "269", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "270", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "271", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "272", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "273", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "274", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "275", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "276", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "277", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "278", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "279", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "280", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "281", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "282", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "283", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "284", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "285", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "286", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "287", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "288", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "289", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "290", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "291", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "292", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "293", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "294", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "295", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "296", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "297", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "298", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "299", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "300", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "301", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "302", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "303", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "304", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "305", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "306", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "307", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "308", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "309", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z2"}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "310", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "311", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "312", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "313", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "314", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "315", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "316", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "317", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "318", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "319", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "320", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "321", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "322", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "323", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "324", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "325", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z2", "/", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "326", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "327", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "328", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "329", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "330", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "331", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "332", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "333", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "334", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "335", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "336", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "337", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "338", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "339", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "340", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "341", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "342", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "343", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "344", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "345", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "346", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z1", "+", "z2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "347", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "348", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "349", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "350", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "351", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "352", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "353", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z1"}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "354", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "355", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gA", "[", "356", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"gA", "[", "357", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", "^", "2"}], "*", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", "z2"}]}]}], "Input",
 CellChangeTimes->{{3.8673769766484222`*^9, 3.8673769766523848`*^9}, {
  3.8673786355183563`*^9, 3.867378648022167*^9}, {3.867378687112846*^9, 
  3.8673787746426888`*^9}},ExpressionUUID->"b015c276-8330-42f0-a573-\
7a7210d26fed"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "F"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "27cb71b5-4e51-4cd4-b8fd-54e49832654a"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "26817d00-4e58-4093-8efb-8552fc66ab4d"]
}], "Chapter",
 CellChangeTimes->{{3.867373144635458*^9, 3.8673731476124887`*^9}, {
  3.867373496199944*^9, 
  3.8673735128656588`*^9}},ExpressionUUID->"d3885b7a-c624-4467-8080-\
a75615ed414e"],

Cell[CellGroupData[{

Cell["Regular parts", "Section",
 CellChangeTimes->{{3.8673733362291317`*^9, 3.867373345443921*^9}, 
   3.867748241498454*^9},ExpressionUUID->"f485f3b5-6cc9-4b1c-9f82-\
babc6d48cf7b"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867376578080556*^9, 
  3.8673765814312277`*^9}},ExpressionUUID->"a3318730-29ee-4ce9-a817-\
1562428ad5af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "1", "]"}], "=", 
   RowBox[{"-", "0.22878357753153222456"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "2", "]"}], "=", 
   RowBox[{"-", "1.8393264976269585839"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "3", "]"}], "=", "3.6311670024861508240"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "4", "]"}], "=", 
   RowBox[{"-", "0.55944539323124599401"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "5", "]"}], "=", 
   RowBox[{"-", "0.21147883526676794505"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "6", "]"}], "=", "0.74108110839700870171"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "7", "]"}], "=", "0.27368698801869046552"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "8", "]"}], "=", 
   RowBox[{"-", "0.25814504572935947284"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "9", "]"}], "=", 
   RowBox[{"-", "0.55438479234451552863"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "10", "]"}], "=", "0.057716859736558325816"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "11", "]"}], "=", "0.51171833880174882768"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "12", "]"}], "=", 
   RowBox[{"-", "0.44769807484506631041"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "13", "]"}], "=", "0.21333689863520098111"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "14", "]"}], "=", 
   RowBox[{"-", "1.0837101212807030294"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "15", "]"}], "=", "0.12013078234009123626"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "16", "]"}], "=", 
   RowBox[{"-", "0.36211778687935306405"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "17", "]"}], "=", "0.50145769947872352003"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "18", "]"}], "=", "0.0039722328288957268304"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "19", "]"}], "=", 
   RowBox[{"-", "0.017045557805545794090"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "20", "]"}], "=", 
   RowBox[{"-", "0.70841117157110177632"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "21", "]"}], "=", "0.016135258804711839799"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "22", "]"}], "=", 
   RowBox[{"-", "0.42950469152310065148"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "23", "]"}], "=", "0.76793090182265395417"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "24", "]"}], "=", 
   RowBox[{"-", "0.35285203951425422078"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "25", "]"}], "=", "0.58101408594012123132"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "26", "]"}], "=", 
   RowBox[{"-", "0.050161151429782146405"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "27", "]"}], "=", "0.63022298491244118812"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "28", "]"}], "=", "0.045548827219170120147"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "29", "]"}], "=", "1.3700510953414675258"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "30", "]"}], "=", 
   RowBox[{"-", "0.46191064920064849609"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "31", "]"}], "=", 
   RowBox[{"-", "0.58231691944903625429"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "32", "]"}], "=", "0.78958436576765236672"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "33", "]"}], "=", 
   RowBox[{"-", "0.48251733634789396025"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "34", "]"}], "=", 
   RowBox[{"-", "0.13528966726629266350"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "35", "]"}], "=", "0.30609749914210982303"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "36", "]"}], "=", 
   RowBox[{"-", "0.52084079425406574944"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "37", "]"}], "=", "0.27064257215362186510"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "38", "]"}], "=", 
   RowBox[{"-", "1.4880248984438720434"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "39", "]"}], "=", "0.99400261963266191876"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "40", "]"}], "=", 
   RowBox[{"-", "0.87194321988340005532"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "41", "]"}], "=", "0.54858320780411994114"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "42", "]"}], "=", 
   RowBox[{"-", "0.48983942388725621985"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "43", "]"}], "=", "0.10508553435773216658"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "44", "]"}], "=", "0.10508553435773216658"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "45", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "46", "]"}], "=", 
   RowBox[{"-", "0.35164632636127994318"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "47", "]"}], "=", 
   RowBox[{"-", "0.15016480806715603998"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "48", "]"}], "=", "0.19126807704702663099"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "49", "]"}], "=", 
   RowBox[{"-", "0.063752297299633896122"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "50", "]"}], "=", "0.41589253953111765945"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "51", "]"}], "=", "0.59095434382788396044"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "52", "]"}], "=", "0.15902971255644790160"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "53", "]"}], "=", "0.11893082407619387177"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "54", "]"}], "=", 
   RowBox[{"-", "0.0048648556143389591100"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "55", "]"}], "=", 
   RowBox[{"-", "0.77229457521679641809"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "56", "]"}], "=", 
   RowBox[{"-", "0.64082999725122248486"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "57", "]"}], "=", "0.17450059567265593097"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "58", "]"}], "=", 
   RowBox[{"-", "0.23254306143878979873"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "59", "]"}], "=", 
   RowBox[{"-", "0.27979788540149027141"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "60", "]"}], "=", "0.088769134646225868999"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "61", "]"}], "=", 
   RowBox[{"-", "0.94154272587790594323"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "62", "]"}], "=", "0.029311971739435408578"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "63", "]"}], "=", 
   RowBox[{"-", "0.68548569161818288032"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "64", "]"}], "=", "0.15567614096786813826"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "65", "]"}], "=", 
   RowBox[{"-", "0.27832224672835967450"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "66", "]"}], "=", 
   RowBox[{"-", "0.10661525459199635771"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "67", "]"}], "=", 
   RowBox[{"-", "0.33436163845507236105"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "68", "]"}], "=", "1.0099699735504325554"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "69", "]"}], "=", 
   RowBox[{"-", "0.35947123583377932778"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "70", "]"}], "=", 
   RowBox[{"-", "0.74300163047552608183"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "71", "]"}], "=", "0.065190034048955425852"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "72", "]"}], "=", 
   RowBox[{"-", "0.33301777883493875622"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "73", "]"}], "=", "0.14917652754169097841"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "74", "]"}], "=", "0.15682336916262062305"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "75", "]"}], "=", "2.0776621718719288601"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "76", "]"}], "=", "0.30084729235490851063"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "77", "]"}], "=", "0.21318228084899051001"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "78", "]"}], "=", 
   RowBox[{"-", "0.55851738822552820766"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "79", "]"}], "=", "0.15807273151734895963"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "80", "]"}], "=", 
   RowBox[{"-", "0.23444747138410922581"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "81", "]"}], "=", "0.12668444496883380438"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "82", "]"}], "=", 
   RowBox[{"-", "0.10227334683327476454"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "83", "]"}], "=", 
   RowBox[{"-", "0.26356831742598713347"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "84", "]"}], "=", 
   RowBox[{"-", "0.92037652651353518623"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "85", "]"}], "=", 
   RowBox[{"-", "1.2826618188647756663"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "86", "]"}], "=", 
   RowBox[{"-", "0.28023125818309616658"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "87", "]"}], "=", 
   RowBox[{"-", "0.26234512332860295590"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "88", "]"}], "=", "0.011621369484804106653"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "89", "]"}], "=", 
   RowBox[{"-", "0.77500886319353279778"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "90", "]"}], "=", "0.21962676574313423910"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "91", "]"}], "=", "1.0584572741220940568"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "92", "]"}], "=", "0.27800092429885899481"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "93", "]"}], "=", "0.048405776414135519397"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "94", "]"}], "=", "0.033945666191198336371"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "95", "]"}], "=", 
   RowBox[{"-", "1.2588511338323546575"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "96", "]"}], "=", 
   RowBox[{"-", "0.52114983184394213863"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "97", "]"}], "=", "0.23039607484787370017"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "98", "]"}], "=", 
   RowBox[{"-", "1.5063451072121284846"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "99", "]"}], "=", "0.30268673585539835623"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "100", "]"}], "=", 
   RowBox[{"-", "0.63231343318576214683"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "101", "]"}], "=", 
   RowBox[{"-", "0.25808310698543419364"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "102", "]"}], "=", "0.98972506093000458608"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "103", "]"}], "=", 
   RowBox[{"-", "0.69271308506840197344"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "104", "]"}], "=", 
   RowBox[{"-", "0.17316787139868415338"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "105", "]"}], "=", 
   RowBox[{"-", "0.78566934886708148533"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "106", "]"}], "=", 
   RowBox[{"-", "0.024896155093404151003"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "107", "]"}], "=", 
   RowBox[{"-", "0.10489189303119611715"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "108", "]"}], "=", 
   RowBox[{"-", "3.9223378281280711399"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "109", "]"}], "=", 
   RowBox[{"-", "0.19653061276393866184"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "110", "]"}], "=", 
   RowBox[{"-", "0.096811552828271038794"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "111", "]"}], "=", 
   RowBox[{"-", "0.067891332382396672741"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "112", "]"}], "=", "2.5177022676647093149"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "113", "]"}], "=", "0.038033703667507463598"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "114", "]"}], "=", "0.60356103310369279434"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "115", "]"}], "=", 
   RowBox[{"-", "1.7107636967457554251"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "116", "]"}], "=", "0.47835706898397322686"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "117", "]"}], "=", "0.94896667225710194343"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "118", "]"}], "=", 
   RowBox[{"-", "0.35272157300871259626"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "119", "]"}], "=", 
   RowBox[{"-", "0.28386220787831521460"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "120", "]"}], "=", 
   RowBox[{"-", "2.1022733468332747645"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "121", "]"}], "=", "0.43442201963164416752"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "122", "]"}], "=", 
   RowBox[{"-", "0.98972506093000458608"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "123", "]"}], "=", "0.69271308506840197344"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "124", "]"}], "=", "0.17316787139868415338"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "125", "]"}], "=", "0.24782602454051734573"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "126", "]"}], "=", "2.3507380120878964140"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "127", "]"}], "=", 
   RowBox[{"-", "0.95590395788304191932"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "128", "]"}], "=", 
   RowBox[{"-", "0.54630102412230511321"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "129", "]"}], "=", 
   RowBox[{"-", "0.53158167400106752319"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "130", "]"}], "=", "1.2220316364933275080"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "131", "]"}], "=", 
   RowBox[{"-", "0.51150008653481574052"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "132", "]"}], "=", "1.0709942993348240068"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "133", "]"}], "=", 
   RowBox[{"-", "1.5549653009780064874"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "134", "]"}], "=", 
   RowBox[{"-", "2.0000000000000000000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "135", "]"}], "=", 
   RowBox[{"-", "0.98972506093000458608"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "136", "]"}], "=", 
   RowBox[{"-", "0.98972506093000458608"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "137", "]"}], "=", "2.0000000000000000000"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "138", "]"}], "=", 
   RowBox[{"-", "2.0205498781399908278"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "139", "]"}], "=", "1.4679490822046998285"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "140", "]"}], "=", 
   RowBox[{"-", "1.7204836456825606273"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "141", "]"}], "=", "2.4735722141049037210"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "142", "]"}], "=", 
   RowBox[{"-", "0.52173198788915904027"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "143", "]"}], "=", 
   RowBox[{"-", "0.036959119742742409274"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "144", "]"}], "=", "0.75583703762519575079"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "145", "]"}], "=", "0.078696242500067839302"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "146", "]"}], "=", 
   RowBox[{"-", "0.89712262016321947357"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "147", "]"}], "=", "1.4155490523950252981"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "148", "]"}], "=", "0.69968986111772914048"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "149", "]"}], "=", "0.94229221651564407762"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "150", "]"}], "=", 
   RowBox[{"-", "0.025965738065712252953"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "151", "]"}], "=", "0.80706051350615278949"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "152", "]"}], "=", 
   RowBox[{"-", "0.052158339795484924396"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "153", "]"}], "=", "0.048405776414135519397"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "154", "]"}], "=", 
   RowBox[{"-", "0.28658848402000874044"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "155", "]"}], "=", 
   RowBox[{"-", "1.5606027198869592998"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "156", "]"}], "=", "0.30285712991178728397"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "157", "]"}], "=", "0.39008034631347691307"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "158", "]"}], "=", "0.098323480751581774271"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "159", "]"}], "=", 
   RowBox[{"-", "0.30034274520977108676"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "160", "]"}], "=", "0.35029097747779671103"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "161", "]"}], "=", "0.10508553435773216658"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "162", "]"}], "=", "0.15717776290948141022"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "163", "]"}], "=", "2.0923033732828422091"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "164", "]"}], "=", 
   RowBox[{"-", "0.17085370220565703405"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "165", "]"}], "=", "0.98972506093000458608"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "166", "]"}], "=", 
   RowBox[{"-", "0.84292688324849794497"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "167", "]"}], "=", 
   RowBox[{"-", "2.3003520386638169283"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "168", "]"}], "=", "0.28320454349467934392"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "169", "]"}], "=", "0.38401679255287227669"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "170", "]"}], "=", 
   RowBox[{"-", "0.056181343231977365853"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "171", "]"}], "=", "0.74066631587817462390"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "172", "]"}], "=", 
   RowBox[{"-", "0.16677969264666396416"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "173", "]"}], "=", "1.0438160727111807078"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "174", "]"}], "=", "0.031383086079357204467"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "175", "]"}], "=", "0.34826310273982671907"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "176", "]"}], "=", "2.6636095280748036776"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "177", "]"}], "=", 
   RowBox[{"-", "4.2268741920657128978"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "178", "]"}], "=", 
   RowBox[{"-", "0.30077675599920320902"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "179", "]"}], "=", 
   RowBox[{"-", "0.75441781944915088188"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "180", "]"}], "=", "0.94494331355853707580"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "181", "]"}], "=", "0.17013816268062032896"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "182", "]"}], "=", 
   RowBox[{"-", "1.2196464663675761805"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "183", "]"}], "=", 
   RowBox[{"-", "3.2751076538747048280"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "184", "]"}], "=", 
   RowBox[{"-", "0.27639256754813715228"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "185", "]"}], "=", "2.7571600621961323212"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "186", "]"}], "=", 
   RowBox[{"-", "1.2047499765183050487"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "187", "]"}], "=", "0.30034274520977108676"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "188", "]"}], "=", 
   RowBox[{"-", "0.35029097747779671103"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "189", "]"}], "=", 
   RowBox[{"-", "0.10508553435773216658"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "190", "]"}], "=", "0.096811552828271038794"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "191", "]"}], "=", "0.067891332382396672741"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "192", "]"}], "=", 
   RowBox[{"-", "2.5177022676647093149"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "193", "]"}], "=", "0.034757920287066101504"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "194", "]"}], "=", 
   RowBox[{"-", "1.8598756112135176094"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "195", "]"}], "=", "1.3954251935873839201"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "196", "]"}], "=", "1.0210406629436954616"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "197", "]"}], "=", 
   RowBox[{"-", "0.18528406101149287062"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "198", "]"}], "=", 
   RowBox[{"-", "0.43740326694463952383"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "199", "]"}], "=", 
   RowBox[{"-", "0.31436664414972864601"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "200", "]"}], "=", 
   RowBox[{"-", "1.3303447328150902723"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "201", "]"}], "=", "1.5198614616827886009"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "202", "]"}], "=", "0.54566222537747242817"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "203", "]"}], "=", "0.48435103461322999825"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "204", "]"}], "=", "3.0366617424640660980"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "205", "]"}], "=", 
   RowBox[{"-", "0.30034274520977108676"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "206", "]"}], "=", "0.35029097747779671103"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "207", "]"}], "=", "0.10508553435773216658"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "208", "]"}], "=", "0.96442711586215556657"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "209", "]"}], "=", 
   RowBox[{"-", "0.22269265751742327089"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "210", "]"}], "=", 
   RowBox[{"-", "3.4477702024052849752"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867377108042596*^9, 3.867377108045981*^9}, {
   3.867378818261405*^9, 3.867378833362362*^9}, 
   3.88008714182565*^9},ExpressionUUID->"fdb87884-f854-448a-9397-\
a90a23583636"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.867376585775631*^9, 
  3.867376588023535*^9}},ExpressionUUID->"ef4b39d3-7ddc-45ef-8058-\
358abd557743"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "2", "]"}], "=", "z1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "3", "]"}], "=", "z2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "5", "]"}], "=", 
   RowBox[{"z2", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "6", "]"}], "=", 
   RowBox[{"z2", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "8", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "9", "]"}], "=", 
   RowBox[{"z1", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "10", "]"}], "=", 
   RowBox[{"z1", "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"z1", "^", "2"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "12", "]"}], "=", 
   RowBox[{"Pi", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", "z1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "*", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z2"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z2"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", "z1"}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "24", "]"}], "=", 
   RowBox[{"Log", "[", "z1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "31", "]"}], "=", 
   RowBox[{"Log", "[", "z2", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "38", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "42", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"z1", "+", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "46", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "48", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "49", "]"}], "=", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "50", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "51", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "52", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "53", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "54", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "55", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "56", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "57", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "58", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "59", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "60", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z1", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "61", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "62", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z1", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "63", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "64", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "65", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "66", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "67", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "68", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "69", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "70", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z1", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "71", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "72", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "73", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "74", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "75", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "76", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "77", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "78", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "79", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "80", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "81", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "82", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "83", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "84", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "85", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "86", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "87", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "88", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "89", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "90", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "91", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "92", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "93", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", "z2", "]"}], "^", "2"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "94", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "95", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "z2", "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "96", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "97", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "98", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "99", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "100", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "101", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "102", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "103", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "104", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "105", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", "z2", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "106", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", "z2", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "107", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "108", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "109", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "110", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "111", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "112", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "113", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "114", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "115", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", "z2", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "116", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "117", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "118", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "119", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "120", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "121", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "122", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "123", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "124", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", "z2", "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "125", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "126", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "127", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "128", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "129", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "130", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "131", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "132", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "133", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "134", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "135", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "136", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "137", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "138", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "139", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "140", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "141", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "142", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "143", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "144", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "145", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "146", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "147", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "148", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "149", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "150", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "151", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "152", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "153", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "154", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "155", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"z1", "+", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "156", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "157", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "158", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"z1", "+", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "159", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "160", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "161", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "162", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "163", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "164", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "165", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "166", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "167", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"z1", "+", "z2"}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "168", "]"}], "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "169", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "170", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "171", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "172", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "173", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"z1", "+", "z2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "174", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z1", "-", "z2"}], "]"}], "^", "2"}]}], ")"}], "/", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "175", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", "z1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "176", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "177", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "178", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "179", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "180", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "181", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "z1"}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "182", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "183", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z1"}], "]"}]}], ")"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "184", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "185", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "186", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "187", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "188", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "189", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "190", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "191", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "192", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"z1", "/", "z2"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "193", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "194", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "195", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "196", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "197", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "198", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "199", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "200", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "201", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z1"}], ")"}]}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "202", "]"}], "=", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"z1", "+", "z2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "203", "]"}], "=", 
   RowBox[{"z1", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "204", "]"}], "=", 
   RowBox[{"z2", "*", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "205", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "206", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "207", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "208", "]"}], "=", 
   RowBox[{
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"z1", "+", "z2"}]}], "]"}], "/", "z2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "209", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z1", "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gF", "[", "210", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z1", "^", "2"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"z1", "+", "z2"}]}], "]"}]}], ")"}], "/", "z2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.867377047009467*^9, 3.867377047012698*^9}, {
  3.867378865084581*^9, 
  3.867378906603074*^9}},ExpressionUUID->"8216f80f-fbc4-4b29-925f-\
af92cb867015"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["v", 
   RowBox[{
    RowBox[{"g", " ", "g"}], ",", " ", "g"}], "I"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"ae85ed06-0b39-4089-bee2-91611dd3b6ef"]], \
"Title",
 CellChangeTimes->{{3.8673730150199547`*^9, 3.867373134268008*^9}, {
  3.867373551830247*^9, 
  3.867373552094195*^9}},ExpressionUUID->"c44fa0eb-251a-4800-a53d-\
8e35b2ed47e4"],

Cell[TextData[{
 "Here the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "i"], TraditionalForm]],ExpressionUUID->
  "f761f2a7-1069-4f44-9ac2-40b9bac0356a"],
 " and coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "i"], TraditionalForm]],ExpressionUUID->
  "87aaed58-7dd1-41e4-99e5-4d9fcec63a57"],
 " (8.25) are given explicitly. The full interpolating function ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["v", 
    RowBox[{
     RowBox[{"g", " ", "g"}], ",", " ", "g"}], "I"], TraditionalForm]],
  ExpressionUUID->"2854301c-4968-4e89-9b66-80d9860e5932"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.867374183722597*^9, 3.867374505414488*^9}, {
   3.867377355142559*^9, 3.8673774202204657`*^9}, {3.86737775055412*^9, 
   3.8673777679886847`*^9}, 3.867745138033245*^9, {3.867746639527522*^9, 
   3.8677466443639193`*^9}, {3.880087243246347*^9, 
   3.880087251466992*^9}},ExpressionUUID->"805f8b74-0101-4d4e-9efa-\
758d242b66eb"],

Cell[BoxData[
 RowBox[{"vIggg", "=", 
  RowBox[{"CA", " ", "Tf", " ", "Deltaz3", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", "i", "]"}], 
      RowBox[{"h", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.867746671036092*^9, 3.867746671610388*^9}, {
  3.867746702914255*^9, 
  3.867746729271358*^9}},ExpressionUUID->"176520fb-928b-4645-adad-\
8648484babf0"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4e0e415c-a9a9-41a4-a8de-49804ba2ebf8"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "827394fd-afe5-44fb-a92d-8e1163f05f6f"]
}], "Chapter",
 CellChangeTimes->{{3.867373144635458*^9, 3.8673731476124887`*^9}, {
  3.867373496199944*^9, 
  3.8673735013441963`*^9}},ExpressionUUID->"c358435d-a9d2-487b-8780-\
9982bc904955"],

Cell[CellGroupData[{

Cell[TextData[{
 "\[Delta](1 - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f29dba73-a0e9-4836-9c4d-1de0b03afbd3"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ef136792-6e20-419c-ad6e-735dcdf43918"],
 ") parts"
}], "Section",
 CellChangeTimes->{{3.867373361542693*^9, 
  3.8673733953546267`*^9}},ExpressionUUID->"bac8b092-903a-4d48-8da1-\
2c1906ec29e5"],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.867377280960184*^9, 
  3.867377282903613*^9}},ExpressionUUID->"6643cdca-0bf0-4816-a087-\
189ef6273965"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", "1", "]"}], "=", 
   RowBox[{"-", "1.0687088165125299161"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", "2", "]"}], "=", "2.3311837517411492208"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", "3", "]"}], "=", 
   RowBox[{"-", "0.45320395557986505235"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8673773327084703`*^9, 3.867377332711746*^9}, {
   3.8673775755300293`*^9, 3.867377582416749*^9}, 
   3.880087229314109*^9},ExpressionUUID->"85696ded-ba33-43d8-b0f5-\
30d3b7f66f43"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.8673772705605173`*^9, 
  3.867377271887972*^9}},ExpressionUUID->"80c6b6b9-a981-49fe-b70b-\
21be8f44a833"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "2", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], "+", 
     RowBox[{"z1", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "3", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "z1"}], ")"}], "*", 
      RowBox[{"Log", "[", "z1", "]"}]}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867377272843965*^9, 3.8673772728473883`*^9}, {
  3.867377629513063*^9, 3.867377670713763*^9}, {3.867377776142542*^9, 
  3.8673777939860277`*^9}},ExpressionUUID->"b2b835ce-6bcb-46d4-bf1d-\
8d0d6fb565e5"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1147},
WindowMargins->{{0, Automatic}, {Automatic, 1}},
Background->GrayLevel[1],
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"], FontFamily -> "Helvetica", FontSize -> 44, FontWeight -> 
    "Plain", FontSlant -> "Plain", FontColor -> RGBColor[1., 0.4, 0.4]], 
   Cell[
    StyleData["Chapter"], FontColor -> RGBColor[1., 0.8, 0.4]], 
   Cell[
    StyleData["Subchapter"], CellDingbat -> None, FontColor -> 
    RGBColor[0.4, 0.4, 0.4]], 
   Cell[
    StyleData["Section"], FontColor -> 
    RGBColor[0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Subsection"], FontColor -> RGBColor[0.8, 0.8, 0.8]], 
   Cell[
    StyleData["Input"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9768520637827115, 0.9768520637827115, 0.9768520637827115]], 
   Cell[
    StyleData["Output"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9398031586175326, 0.979995422293431, 0.9387045090409705]], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Helvetica Neue", FontSize -> 
    14, FontWeight -> "Plain", FontSlant -> "Plain", FontColor -> 
    RGBColor[0.9019607843137255, 0.9019607843137255, 0.9019607843137255]], 
   Cell[
    StyleData["ItemParagraph"]]}, Visible -> False, FrontEndVersion -> 
  "12.1 for Mac OS X x86 (64-bit) (March 18, 2020)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"51b9e036-4161-4af1-bf8d-f807dd17f175"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 481, 8, 182, "Text",ExpressionUUID->"5ab2b2b8-109a-469d-8790-56c1cc682ff4"],
Cell[CellGroupData[{
Cell[1064, 32, 156, 3, 85, "Title",ExpressionUUID->"71bc140f-9266-4571-830b-c350b2e4d100"],
Cell[1223, 37, 1971, 49, 43, "Text",ExpressionUUID->"10d502e3-39ff-43d4-837f-3df594d39180"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3231, 91, 420, 11, 109, "Title",ExpressionUUID->"77755c4a-70ee-4e02-942b-612e3c4cb769"],
Cell[3654, 104, 981, 27, 41, "Text",ExpressionUUID->"a20b6aeb-4540-48ca-a7a8-b5085385a695"],
Cell[4638, 133, 522, 15, 46, "Input",ExpressionUUID->"bf09a287-a757-4733-8390-0f17f31be1db"],
Cell[CellGroupData[{
Cell[5185, 152, 180, 3, 69, "Chapter",ExpressionUUID->"25fd3107-8db6-4876-8b42-156c4efef228"],
Cell[CellGroupData[{
Cell[5390, 159, 157, 3, 67, "Section",ExpressionUUID->"ef14199b-736a-4acb-b3bb-3ff570e5a8ca"],
Cell[5550, 164, 8317, 286, 1538, "Input",ExpressionUUID->"6732bdeb-3748-44c8-8c3b-a79f72d1053d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13904, 455, 154, 3, 53, "Section",ExpressionUUID->"84e3561b-d162-40b8-b5ad-2c5c3d646ed3"],
Cell[14061, 460, 30644, 1075, 1547, "Input",ExpressionUUID->"519608e1-081f-4102-911d-da732572f864"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44766, 1542, 426, 11, 104, "Title",ExpressionUUID->"a46c20ae-d749-48fc-b511-7d01c51b9e96"],
Cell[45195, 1555, 957, 26, 39, "Text",ExpressionUUID->"525638d8-e9aa-4bb4-9d66-06dd312c14c9"],
Cell[46155, 1583, 479, 14, 46, "Input",ExpressionUUID->"28ac371c-a566-44c1-a25d-2ddeafb056ec"],
Cell[CellGroupData[{
Cell[46659, 1601, 181, 3, 69, "Chapter",ExpressionUUID->"50a69dc7-61d6-4d49-a115-168a8be2850b"],
Cell[CellGroupData[{
Cell[46865, 1608, 156, 3, 67, "Section",ExpressionUUID->"7f39c075-ba47-4eb2-8f53-dc86361156ef"],
Cell[47024, 1613, 22553, 783, 4163, "Input",ExpressionUUID->"91d2d4ac-8c53-4759-93dc-f4d4a5030b6c"]
}, Closed]],
Cell[CellGroupData[{
Cell[69614, 2401, 154, 3, 53, "Section",ExpressionUUID->"accecd14-a698-47b2-b739-d06847fb61e8"],
Cell[69771, 2406, 59021, 2111, 4239, "Input",ExpressionUUID->"a671d65b-2f0d-44ab-9703-a709fc13c38d"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128853, 4524, 371, 10, 109, "Title",ExpressionUUID->"5b7081bc-4a27-4aa1-9854-123d45029405"],
Cell[129227, 4536, 1265, 37, 41, "Text",ExpressionUUID->"3b8446b3-7f0b-42fe-8941-0633c236bfb3"],
Cell[130495, 4575, 2166, 62, 68, "Input",ExpressionUUID->"ee71d64c-0799-42f3-a3b1-33edbf501c7c"],
Cell[CellGroupData[{
Cell[132686, 4641, 542, 16, 69, "Chapter",ExpressionUUID->"fa2e322c-4546-40af-a8ac-fed081ff722b"],
Cell[CellGroupData[{
Cell[133253, 4661, 183, 3, 67, "Section",ExpressionUUID->"22d9d5c9-dd5e-420a-8501-475332bc180c"],
Cell[CellGroupData[{
Cell[133461, 4668, 160, 3, 54, "Subsection",ExpressionUUID->"94da1960-5216-43bc-bcac-015ab305f04f"],
Cell[133624, 4673, 19593, 678, 3575, "Input",ExpressionUUID->"14127b41-3bd2-4876-bb71-b422e16a6a4c"]
}, Closed]],
Cell[CellGroupData[{
Cell[153254, 5356, 156, 3, 38, "Subsection",ExpressionUUID->"6d6395f0-d712-42ff-8078-3b8561315166"],
Cell[153413, 5361, 86595, 2961, 3630, "Input",ExpressionUUID->"3c6a5fdf-802f-41f6-8718-fedb4d90cb6e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240057, 8328, 457, 15, 68, "Section",ExpressionUUID->"eec3b4e1-55e7-4d38-b433-b70312b95312"],
Cell[CellGroupData[{
Cell[240539, 8347, 160, 3, 54, "Subsection",ExpressionUUID->"bf61170e-43db-48b5-a7da-ea7fbc7304b8"],
Cell[240702, 8352, 2532, 81, 425, "Input",ExpressionUUID->"e3941b64-5183-4c6c-9f1b-5a44d94d6704"]
}, Closed]],
Cell[CellGroupData[{
Cell[243271, 8438, 156, 3, 38, "Subsection",ExpressionUUID->"7fa83dfd-104d-4ca5-85c7-cb00deba2944"],
Cell[243430, 8443, 6440, 221, 425, "Input",ExpressionUUID->"94730acb-3660-43a3-97a8-4c109be5deda"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249919, 8670, 724, 21, 68, "Section",ExpressionUUID->"5e5e0d07-10d1-4728-96b6-e95c46667387"],
Cell[CellGroupData[{
Cell[250668, 8695, 160, 3, 54, "Subsection",ExpressionUUID->"60dd9529-503d-46f1-938f-edba3bd24500"],
Cell[250831, 8700, 685, 17, 89, "Input",ExpressionUUID->"637c0c1b-18e2-4ede-b7d6-e4a99733a04d"]
}, Closed]],
Cell[CellGroupData[{
Cell[251553, 8722, 156, 3, 38, "Subsection",ExpressionUUID->"b65294fd-5bfd-48db-a446-b7702894188e"],
Cell[251712, 8727, 670, 20, 89, "Input",ExpressionUUID->"028ba02a-9b36-4e0b-a67d-ee29f93e5ba4"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252443, 8754, 542, 16, 69, "Chapter",ExpressionUUID->"4977ffdc-8aa1-47d8-b7d6-25391126e108"],
Cell[CellGroupData[{
Cell[253010, 8774, 182, 3, 67, "Section",ExpressionUUID->"b9449d3a-8eeb-41cd-bd3d-0bc1d10cabe4"],
Cell[CellGroupData[{
Cell[253217, 8781, 160, 3, 54, "Subsection",ExpressionUUID->"7417559f-a31a-439a-8574-2e2a01e08416"],
Cell[253380, 8786, 12589, 438, 2315, "Input",ExpressionUUID->"56d24227-6862-4424-b98d-e299dfc8b418"]
}, Closed]],
Cell[CellGroupData[{
Cell[266006, 9229, 156, 3, 38, "Subsection",ExpressionUUID->"21d2f55f-b510-40ca-8b45-e80a239d18ec"],
Cell[266165, 9234, 61259, 2072, 2374, "Input",ExpressionUUID->"aa60e5be-96ec-4262-b8cd-61806746500a"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327473, 11312, 523, 17, 68, "Section",ExpressionUUID->"957e2dfd-64ed-4ee6-8bde-49bae7c7b8ff"],
Cell[CellGroupData[{
Cell[328021, 11333, 160, 3, 54, "Subsection",ExpressionUUID->"26aefc00-f09f-4358-8621-b73104f4035b"],
Cell[328184, 11338, 3376, 113, 593, "Input",ExpressionUUID->"6b7ede87-c761-4d59-990d-58accc3b0d50"]
}, Closed]],
Cell[CellGroupData[{
Cell[331597, 11456, 156, 3, 38, "Subsection",ExpressionUUID->"d6162531-883f-41a3-b418-cdc0da5ed83b"],
Cell[331756, 11461, 9204, 314, 593, "Input",ExpressionUUID->"c3a1ec78-d0ce-4121-bdf6-c69b0a0b46c8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[341009, 11781, 583, 18, 68, "Section",ExpressionUUID->"7c30ed2a-9f37-4eab-83f3-a87904204fa5"],
Cell[CellGroupData[{
Cell[341617, 11803, 160, 3, 54, "Subsection",ExpressionUUID->"bd646938-151b-48fa-9f8c-8e3cce62be5b"],
Cell[341780, 11808, 677, 18, 89, "Input",ExpressionUUID->"0e4296db-4e79-4045-a213-b040e6bbc187"]
}, Closed]],
Cell[CellGroupData[{
Cell[342494, 11831, 156, 3, 38, "Subsection",ExpressionUUID->"6846962d-ceaf-497a-9d29-15e033c5e711"],
Cell[342653, 11836, 731, 21, 89, "Input",ExpressionUUID->"213abff3-3cfc-49fc-9841-f7ce67647e22"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343457, 11865, 393, 10, 104, "Title",ExpressionUUID->"8f3d441b-5c90-4336-ac4b-dc3cf9ef11a2"],
Cell[343853, 11877, 1304, 36, 39, "Text",ExpressionUUID->"cf9f5b4a-215a-46b5-b14a-dd81698805c5"],
Cell[345160, 11915, 771, 24, 46, "Input",ExpressionUUID->"1dfeeb75-18c6-4f01-81b1-bb541d24df63"],
Cell[CellGroupData[{
Cell[345956, 11943, 476, 14, 69, "Chapter",ExpressionUUID->"ae9092da-1c30-48de-a111-7f343aef3efe"],
Cell[CellGroupData[{
Cell[346457, 11961, 183, 3, 67, "Section",ExpressionUUID->"47ffb74f-08ef-443d-ac6e-b02e4162bc40"],
Cell[CellGroupData[{
Cell[346665, 11968, 162, 3, 54, "Subsection",ExpressionUUID->"77b8d5c5-8969-49b6-b2e3-197bca30a1d5"],
Cell[346830, 11973, 41040, 1428, 7523, "Input",ExpressionUUID->"e5b8bacc-b071-440e-ae5c-851f8fa9c7b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[387907, 13406, 157, 3, 38, "Subsection",ExpressionUUID->"0a48119d-7e80-4c52-a8cd-64d2390c8d99"],
Cell[388067, 13411, 99088, 3524, 7643, "Input",ExpressionUUID->"b015c276-8330-42f0-a573-7a7210d26fed"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[487216, 16942, 542, 16, 69, "Chapter",ExpressionUUID->"d3885b7a-c624-4467-8080-a75615ed414e"],
Cell[CellGroupData[{
Cell[487783, 16962, 183, 3, 67, "Section",ExpressionUUID->"f485f3b5-6cc9-4b1c-9f82-babc6d48cf7b"],
Cell[CellGroupData[{
Cell[487991, 16969, 162, 3, 54, "Subsection",ExpressionUUID->"a3318730-29ee-4ce9-a817-1562428ad5af"],
Cell[488156, 16974, 24250, 842, 4436, "Input",ExpressionUUID->"fdb87884-f854-448a-9397-a90a23583636"]
}, Closed]],
Cell[CellGroupData[{
Cell[512443, 17821, 157, 3, 38, "Subsection",ExpressionUUID->"ef4b39d3-7ddc-45ef-8058-358abd557743"],
Cell[512603, 17826, 54281, 1937, 4498, "Input",ExpressionUUID->"8216f80f-fbc4-4b29-925f-af92cb867015"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[566957, 19771, 426, 11, 104, "Title",ExpressionUUID->"c44fa0eb-251a-4800-a53d-8e35b2ed47e4"],
Cell[567386, 19784, 966, 25, 39, "Text",ExpressionUUID->"805f8b74-0101-4d4e-9efa-758d242b66eb"],
Cell[568355, 19811, 483, 13, 46, "Input",ExpressionUUID->"176520fb-928b-4645-adad-8648484babf0"],
Cell[CellGroupData[{
Cell[568863, 19828, 542, 16, 69, "Chapter",ExpressionUUID->"c358435d-a9d2-487b-8780-9982bc904955"],
Cell[CellGroupData[{
Cell[569430, 19848, 523, 17, 68, "Section",ExpressionUUID->"bac8b092-903a-4d48-8da1-2c1906ec29e5"],
Cell[CellGroupData[{
Cell[569978, 19869, 160, 3, 54, "Subsection",ExpressionUUID->"6643cdca-0bf0-4816-a087-189ef6273965"],
Cell[570141, 19874, 563, 16, 89, "Input",ExpressionUUID->"85696ded-ba33-43d8-b0f5-30d3b7f66f43"]
}, Closed]],
Cell[CellGroupData[{
Cell[570741, 19895, 159, 3, 38, "Subsection",ExpressionUUID->"80c6b6b9-a981-49fe-b70b-21be8f44a833"],
Cell[570903, 19900, 997, 32, 89, "Input",ExpressionUUID->"b2b835ce-6bcb-46d4-bf1d-8d0d6fb565e5"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/vI-functions.txt <==
Ancillary file for the paper

Quark mass effects in the splitting part of double parton distributions
by M. Diehl, R. Nagar, and P. Plößl
DESY 22-197


INFORMATION
   
  This file contains the full expressions of the v^I_{a1 a2, a0} interpolating 
  functions for all parton channels with quark mass effects. Distributions are 
  written as Deltaz3 for $\delta(1-z_1-z_2)$ and L0z3 for $1/[1-z_1-z_2]_+$. 
  The format used for functions is Mathematica InputForm, easily adapted
  to other formats using

    Log[a] = $\log (a)$
    PolyLog[a,b] = $\text{Li}_a (b)$
    Zeta[a] = $\zeta (a)$

  and the appropriate syntax for integer powers $a^n$ (for n from 2 to 4).



v^I_{Q Qbar, q}


  Here the functions f_i and coefficients c_i of equation (8.10) are given
  explicitly. The full interpolating function v^I_{Q Qbar, q} is given by

  v^I_{Q Qbar, q} = CF * Tf * Sum_{i = 1}^{72} c[i] * f[i]


  Regular parts

    Coefficients

      c[1] = 0.70253130635941333764
      c[2] = -0.065463494428428654883
      c[3] = 0.37703309023799389706
      c[4] = -0.39094495453578923230
      c[5] = 0.10131159472262183011
      c[6] = 0.025532457644188822373
      c[7] = -0.012800500036285850730
      c[8] = 0.12764637981976167992
      c[9] = -0.13582550365195648778
      c[10] = -0.12718845707626030077
      c[11] = 0.16124903227457905569
      c[12] = -0.11030817718308768121
      c[13] = -0.23006258069458431912
      c[14] = 0.37290864765153312563
      c[15] = -0.31939134266400257503
      c[16] = 0.36960060317869977824
      c[17] = 0.068520841165195421969
      c[18] = -0.016344230592055774889
      c[19] = -0.51346524618226509712
      c[20] = 0.10699125835268799772
      c[21] = 0.63878268532800515006
      c[22] = -0.31985654496509796825
      c[23] = -0.36577270359421637090
      c[24] = 0.032688461184111549777
      c[25] = -0.16580066722923398014
      c[26] = -0.48604880543807145044
      c[27] = -0.11792494891237795176
      c[28] = -0.33881306387959122072
      c[29] = 0.46060717824619088673
      c[30] = 0.40274836916829805952
      c[31] = 0.043386969174838233702
      c[32] = -0.18888584963284003873
      c[33] = 0.26905103976186397718
      c[34] = -0.11378273388131798225
      c[35] = 0.16074670012345700572
      c[36] = -0.19751059035974471564
      c[37] = 0.014332125946755956637
      c[38] = -0.14532353457333114946
      c[39] = 0.27685094238801097231
      c[40] = 0.34270259374806910616
      c[41] = -0.25594612877725681653
      c[42] = 0.056870243818015518569
      c[43] = 0.41750183702516209465
      c[44] = -0.22273139556718431854
      c[45] = 0.17365665257401547139
      c[46] = 0.23686925754243819536
      c[47] = -0.043896131866771267803
      c[48] = -0.14476357482715768438
      c[49] = -0.0011927980267751864292
      c[50] = 1.1570062057209906978
      c[51] = -0.27685094238801097231
      c[52] = -0.39331208723943653783
      c[53] = 0.22252002483711354222
      c[54] = -0.056870243818015518569
      c[55] = -0.40853965281881577787
      c[56] = 0.90317369944666083993
      c[57] = -0.34731330514803094279
      c[58] = -0.64799361647212866298
      c[59] = 0.37265081075002954169
      c[60] = 0.28952714965431536876
      c[61] = -0.51632173819080100549
      c[62] = 0.52248310918162571153
      c[63] = -0.55357355631748080283
      c[64] = -0.12308652366112021311
      c[65] = -0.22771643223828709217
      c[66] = 0.50857296115930443141
      c[67] = -0.50326702144922351582
      c[68] = 0.30816737060627787668
      c[69] = -0.81495302191173892667
      c[70] = -0.088875641070309532385
      c[71] = -0.31736435336901267196
      c[72] = 0.33815093690147391272

    Functions

      f[1] = 1
      f[2] = (z1 + z2)^(-1)
      f[3] = (z1 + z2)^(-2)
      f[4] = (z1^2 + z2^2)/(z1 + z2)^2
      f[5] = (z1^2 + z2^2)/(z1 + z2)^3
      f[6] = (z1^2 + z2^2)/(z1 + z2)^4
      f[7] = Pi^2
      f[8] = Pi^2/(z1 + z2)
      f[9] = Pi^2/(z1 + z2)^2
      f[10] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)^2
      f[11] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)^3
      f[12] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)^4
      f[13] = Log[z1] + Log[z2]
      f[14] = Log[z1]/(z1 + z2) + Log[z2]/(z1 + z2)
      f[15] = Log[z1]/(z1 + z2)^2 + Log[z2]/(z1 + z2)^2
      f[16] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)^2
      f[17] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)^3
      f[18] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)^4
      f[19] = Log[z1 + z2]
      f[20] = Log[z1 + z2]/(z1 + z2)
      f[21] = Log[z1 + z2]/(z1 + z2)^2
      f[22] = ((z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)^2
      f[23] = ((z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)^3
      f[24] = ((z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)^4
      f[25] = Log[1 - z1 - z2]
      f[26] = Log[1 - z1 - z2]/(z1 + z2)
      f[27] = Log[1 - z1 - z2]/(z1 + z2)^2
      f[28] = ((z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)^2
      f[29] = ((z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)^3
      f[30] = ((z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)^4
      f[31] = Log[z1]^2 + Log[z2]^2
      f[32] = Log[z1]^2/(z1 + z2) + Log[z2]^2/(z1 + z2)
      f[33] = Log[z1]^2/(z1 + z2)^2 + Log[z2]^2/(z1 + z2)^2
      f[34] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)^2
      f[35] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)^3
      f[36] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)^4
      f[37] = Log[z1]*Log[z1 + z2] + Log[z2]*Log[z1 + z2]
      f[38] = (Log[z1]*Log[z1 + z2])/(z1 + z2) + (Log[z2]*Log[z1 + z2])/(z1 + z2)
      f[39] = (Log[z1]*Log[z1 + z2])/(z1 + z2)^2 + (Log[z2]*Log[z1 + z2])/(z1 + z2)^2
      f[40] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)^2
      f[41] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)^3
      f[42] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)^4
      f[43] = Log[z1]*Log[1 - z1 - z2] + Log[1 - z1 - z2]*Log[z2]
      f[44] = (Log[z1]*Log[1 - z1 - z2])/(z1 + z2) + (Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
      f[45] = (Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^2 + (Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^2
      f[46] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^2
      f[47] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^3
      f[48] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^4
      f[49] = Log[z1 + z2]^2
      f[50] = Log[z1 + z2]^2/(z1 + z2)
      f[51] = Log[z1 + z2]^2/(z1 + z2)^2
      f[52] = ((z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)^2
      f[53] = ((z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)^3
      f[54] = ((z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)^4
      f[55] = Log[1 - z1 - z2]*Log[z1 + z2]
      f[56] = (Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)
      f[57] = (Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^2
      f[58] = ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^2
      f[59] = ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^3
      f[60] = ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^4
      f[61] = Log[1 - z1 - z2]^2
      f[62] = Log[1 - z1 - z2]^2/(z1 + z2)
      f[63] = Log[1 - z1 - z2]^2/(z1 + z2)^2
      f[64] = ((z1^2 + z2^2)*Log[1 - z1 - z2]^2)/(z1 + z2)^2
      f[65] = ((z1^2 + z2^2)*Log[1 - z1 - z2]^2)/(z1 + z2)^3
      f[66] = ((z1^2 + z2^2)*Log[1 - z1 - z2]^2)/(z1 + z2)^4
      f[67] = Log[z1]*Log[z2]
      f[68] = (Log[z1]*Log[z2])/(z1 + z2)
      f[69] = (Log[z1]*Log[z2])/(z1 + z2)^2
      f[70] = ((z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)^2
      f[71] = ((z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)^3
      f[72] = ((z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)^4



v^I_{Q q, q}


  Here the functions g_i and coefficients d_i of equation (8.11) are given
  explicitly. The full interpolating function v^I_{Q q, q} is given by

  v^I_{Q q, q} = CF * Tf * Sum_{i = 1}^{197} d[i] * g[i]


  Regular parts

    Coefficients

      d[1] = 0.30825237709838061750
      d[2] = 0.62961344736915101771
      d[3] = 0.14982130076038879697
      d[4] = 0.57580883856080733537
      d[5] = 0.72950112256714196096
      d[6] = -0.77225782451141787548
      d[7] = 0.28225621481108600408
      d[8] = -0.38461163968752202312
      d[9] = -0.26838383696801583400
      d[10] = -0.20887372821075611670
      d[11] = 0.52769091425652255132
      d[12] = 0.55645913745594065236
      d[13] = -0.50189851476197261391
      d[14] = -0.73167896862568995453
      d[15] = -0.72840319454428370255
      d[16] = 0.42674351102029740600
      d[17] = 0.57165399647530936466
      d[18] = -0.098821977109387427167
      d[19] = -0.28418552931565581980
      d[20] = -0.24586178983064788644
      d[21] = -0.59065827658821469198
      d[22] = -0.042672838299198718445
      d[23] = 0.024337237669919286735
      d[24] = 1.2018511860797595292
      d[25] = 0.41507960006783592476
      d[26] = 0.26983981128289088741
      d[27] = 0.13026083035421683778
      d[28] = 0.42708584100076095671
      d[29] = 0.20602916153902663067
      d[30] = 0.17007865868343345654
      d[31] = 0.16114996157690640169
      d[32] = 0.31424531574762123149
      d[33] = -0.72404404892248135743
      d[34] = -0.15737789305039058801
      d[35] = -0.012138104265445550665
      d[36] = -0.13026083035421683778
      d[37] = 0.27260848867677180063
      d[38] = 0.60999035481905038211
      d[39] = 0.24771636101278208530
      d[40] = -0.071023107647587899771
      d[41] = 0.26875814593211392209
      d[42] = -0.78164183278513886582
      d[43] = -0.090477282528634819209
      d[44] = -0.37057194609387076026
      d[45] = -0.071972068449476314624
      d[46] = 0.19863526730062766544
      d[47] = -0.46543396900928761357
      d[48] = -0.52319892503954202562
      d[49] = 0.045253895037468383754
      d[50] = -0.094997649596379500200
      d[51] = 0.12443582680131228699
      d[52] = 0.26468737143516017094
      d[53] = 0.26468737143516017094
      d[54] = 0.37766770825609337756
      d[55] = -0.33974490425412040628
      d[56] = 0.031601501083243523993
      d[57] = -0.29495549238805063179
      d[58] = -0.053125968794388825892
      d[59] = 0.61997376325090508802
      d[60] = -0.48846169190240922889
      d[61] = -0.030700049098649444206
      d[62] = -0.077022928107837795708
      d[63] = 0.010102456016495019083
      d[64] = 0.034017790258866529894
      d[65] = 0.34018518988485294438
      d[66] = 0.16089621095640535986
      d[67] = -0.22219021256529115259
      d[68] = -0.61143611366626631402
      d[69] = -0.14228205565359791985
      d[70] = 0.018634913852780536485
      d[71] = 0.014164972451541575202
      d[72] = -0.36935963428789595262
      d[73] = 0.43656473970017554728
      d[74] = 0.44985174006528895617
      d[75] = -0.47723801987581341234
      d[76] = -0.43474095943587441238
      d[77] = 0.44180482975244369759
      d[78] = 0.22717250033056093419
      d[79] = -0.094661438682195978483
      d[80] = -0.028329944903083150404
      d[81] = -0.39485811085525735826
      d[82] = 0.16981693206195253848
      d[83] = -0.13340997317476517164
      d[84] = 0.50527377275362849523
      d[85] = 0.023809182384327977115
      d[86] = 1.6744606894603132010
      d[87] = 0.67018688081009184867
      d[88] = 0.10576194332302607242
      d[89] = -0.13144291239654718055
      d[90] = -0.099857878994618993261
      d[91] = 0.95543180404027681515
      d[92] = 0.27874755772703415845
      d[93] = -1.1125779856541619156
      d[94] = -0.56333339199240456472
      d[95] = -1.1326138924548813603
      d[96] = -0.37021385642948055902
      d[97] = -0.078953243947247847767
      d[98] = -0.21790718367709304428
      d[99] = -0.17354606535760957481
      d[100] = 0.70139316818848845183
      d[101] = 0.40133995273055374699
      d[102] = -0.32283064559911196818
      d[103] = -0.88853652193273616038
      d[104] = -0.48894235513786252274
      d[105] = 0.16283115568673355118
      d[106] = 0.32374812519311200752
      d[107] = 0.014164972451541575202
      d[108] = -0.22511775708935254098
      d[109] = 0.75433634510015702088
      d[110] = 0.83661843417997992011
      d[111] = -0.80945118197112815535
      d[112] = -1.0467302785541495854
      d[113] = -1.7576932825209180503
      d[114] = -0.034675786918374749699
      d[115] = 0.52974915056869102655
      d[116] = 0.13144291239654718055
      d[117] = -0.24298268946223719309
      d[118] = -0.36183682027327176269
      d[119] = -0.077868055791815576644
      d[120] = 0.27614520166468419767
      d[121] = 0.43579321652839302208
      d[122] = 0.35288830449941256234
      d[123] = 0.17085393594853846711
      d[124] = -0.028252802428822217911
      d[125] = 0.25305747251218574991
      d[126] = 0.37248602694992518540
      d[127] = -0.33507310198485286367
      d[128] = 0.099470943017928727464
      d[129] = -0.82752132506297720600
      d[130] = 0.34018070251193934746
      d[131] = -1.0836935190567238280
      d[132] = -0.28935723510097282966
      d[133] = -0.59903385337378926414
      d[134] = 0.19625206940370848477
      d[135] = -0.13600514220555673353
      d[136] = -0.63328398557789614570
      d[137] = -0.72034757895002470000
      d[138] = 0.90172663007935697075
      d[139] = 1.0108815003442166978
      d[140] = 1.4154886419077909243
      d[141] = 0.29888057627172242241
      d[142] = -0.070309052805212980553
      d[143] = 0.72878982156949535971
      d[144] = 0.40273553769909449479
      d[145] = -0.46402607890395584323
      d[146] = -0.088426827224256340943
      d[147] = 0.64696890988419020026
      d[148] = -0.097740461568549168997
      d[149] = 0.60737794400226824864
      d[150] = 0.062829039455014736565
      d[151] = -0.029324834649857289666
      d[152] = -0.035150288835092705623
      d[153] = 0.23251768270466478149
      d[154] = -0.57156938736719461075
      d[155] = -0.36768531055086634081
      d[156] = 0.42560283086732354776
      d[157] = 0.62560480258327126232
      d[158] = 0.43974302263958408472
      d[159] = -0.48761511353521447452
      d[160] = -0.23471758759994046641
      d[161] = -0.26945596371365368286
      d[162] = 0.39046530253952359648
      d[163] = -1.3176931900633464599
      d[164] = -1.5232090952519533062
      d[165] = 0.75339688514020951794
      d[166] = 1.8802355594775134723
      d[167] = 1.1588755987789125357
      d[168] = -0.52457947604385522280
      d[169] = -1.0714914136779400723
      d[170] = -1.0524929345677267454
      d[171] = -0.045652302730639906740
      d[172] = -0.46402607890395584323
      d[173] = -0.088426827224256340943
      d[174] = 0.64696890988419020026
      d[175] = -0.097740461568549168997
      d[176] = 0.60737794400226824864
      d[177] = -0.065672814946522210534
      d[178] = 0.14201097121885863980
      d[179] = -0.035150288835092705623
      d[180] = -0.15253741474033944070
      d[181] = 0.47201769418759292937
      d[182] = 0.58337711947254050919
      d[183] = -0.21815887252060291983
      d[184] = -1.1969136227459584546
      d[185] = 0.72330747176511477764
      d[186] = -0.10841761209320733112
      d[187] = 0.11146007155536750650
      d[188] = -0.25146223528248466145
      d[189] = -0.064920243400297547487
      d[190] = -0.46402607890395584323
      d[191] = -0.088426827224256340943
      d[192] = 0.64696890988419020026
      d[193] = -0.097740461568549168997
      d[194] = 0.60737794400226824864
      d[195] = 0.062829039455014736565
      d[196] = -0.029324834649857289666
      d[197] = -0.035150288835092705623

    Functions

      g[1] = 1
      g[2] = (1 - z2)^(-1)
      g[3] = z1/(1 - z2)
      g[4] = (1 - z2)^(-2)
      g[5] = z1/(1 - z2)^2
      g[6] = z1^2/(1 - z2)^2
      g[7] = z1/(1 - z2)^3
      g[8] = z1^2/(1 - z2)^3
      g[9] = z1^2/(1 - z2)^4
      g[10] = Pi^2
      g[11] = Pi^2/(1 - z2)
      g[12] = (Pi^2*z1)/(1 - z2)
      g[13] = Pi^2/(1 - z2)^2
      g[14] = (Pi^2*z1)/(1 - z2)^2
      g[15] = (Pi^2*z1^2)/(1 - z2)^2
      g[16] = (Pi^2*z1)/(1 - z2)^3
      g[17] = (Pi^2*z1^2)/(1 - z2)^3
      g[18] = (Pi^2*z1^2)/(1 - z2)^4
      g[19] = Log[z1]
      g[20] = Log[z1]/(1 - z2)
      g[21] = (z1*Log[z1])/(1 - z2)
      g[22] = Log[z1]/(1 - z2)^2
      g[23] = (z1*Log[z1])/(1 - z2)^2
      g[24] = (z1^2*Log[z1])/(1 - z2)^2
      g[25] = (z1*Log[z1])/(1 - z2)^3
      g[26] = (z1^2*Log[z1])/(1 - z2)^3
      g[27] = (z1^2*Log[z1])/(1 - z2)^4
      g[28] = Log[z2]
      g[29] = Log[z2]/(1 - z2)
      g[30] = (z1*Log[z2])/(1 - z2)
      g[31] = Log[z2]/(1 - z2)^2
      g[32] = (z1*Log[z2])/(1 - z2)^2
      g[33] = (z1^2*Log[z2])/(1 - z2)^2
      g[34] = (z1*Log[z2])/(1 - z2)^3
      g[35] = (z1^2*Log[z2])/(1 - z2)^3
      g[36] = (z1^2*Log[z2])/(1 - z2)^4
      g[37] = Log[1 - z2]
      g[38] = Log[1 - z2]/(1 - z2)
      g[39] = (z1*Log[1 - z2])/(1 - z2)
      g[40] = Log[1 - z2]/(1 - z2)^2
      g[41] = (z1*Log[1 - z2])/(1 - z2)^2
      g[42] = (z1^2*Log[1 - z2])/(1 - z2)^2
      g[43] = (z1*Log[1 - z2])/(1 - z2)^3
      g[44] = (z1^2*Log[1 - z2])/(1 - z2)^3
      g[45] = (z1^2*Log[1 - z2])/(1 - z2)^4
      g[46] = Log[z1 + z2]
      g[47] = Log[z1 + z2]/(1 - z2)
      g[48] = (z1*Log[z1 + z2])/(1 - z2)
      g[49] = Log[z1 + z2]/(1 - z2)^2
      g[50] = (z1*Log[z1 + z2])/(1 - z2)^2
      g[51] = (z1^2*Log[z1 + z2])/(1 - z2)^2
      g[52] = (z1*Log[z1 + z2])/(1 - z2)^3
      g[53] = (z1^2*Log[z1 + z2])/(1 - z2)^3
      g[54] = Log[1 - z1 - z2]
      g[55] = Log[1 - z1 - z2]/(1 - z2)
      g[56] = (z1*Log[1 - z1 - z2])/(1 - z2)
      g[57] = Log[1 - z1 - z2]/(1 - z2)^2
      g[58] = (z1*Log[1 - z1 - z2])/(1 - z2)^2
      g[59] = (z1^2*Log[1 - z1 - z2])/(1 - z2)^2
      g[60] = (z1*Log[1 - z1 - z2])/(1 - z2)^3
      g[61] = (z1^2*Log[1 - z1 - z2])/(1 - z2)^3
      g[62] = (z1^2*Log[1 - z1 - z2])/(1 - z2)^4
      g[63] = Log[z1]^2
      g[64] = Log[z1]^2/(1 - z2)
      g[65] = (z1*Log[z1]^2)/(1 - z2)
      g[66] = Log[z1]^2/(1 - z2)^2
      g[67] = (z1*Log[z1]^2)/(1 - z2)^2
      g[68] = (z1^2*Log[z1]^2)/(1 - z2)^2
      g[69] = (z1*Log[z1]^2)/(1 - z2)^3
      g[70] = (z1^2*Log[z1]^2)/(1 - z2)^3
      g[71] = (z1^2*Log[z1]^2)/(1 - z2)^4
      g[72] = Log[z1]*Log[z2]
      g[73] = (Log[z1]*Log[z2])/(1 - z2)
      g[74] = (z1*Log[z1]*Log[z2])/(1 - z2)
      g[75] = (Log[z1]*Log[z2])/(1 - z2)^2
      g[76] = (z1*Log[z1]*Log[z2])/(1 - z2)^2
      g[77] = (z1^2*Log[z1]*Log[z2])/(1 - z2)^2
      g[78] = (z1*Log[z1]*Log[z2])/(1 - z2)^3
      g[79] = (z1^2*Log[z1]*Log[z2])/(1 - z2)^3
      g[80] = (z1^2*Log[z1]*Log[z2])/(1 - z2)^4
      g[81] = Log[z1]*Log[1 - z2]
      g[82] = (Log[z1]*Log[1 - z2])/(1 - z2)
      g[83] = (z1*Log[z1]*Log[1 - z2])/(1 - z2)
      g[84] = (Log[z1]*Log[1 - z2])/(1 - z2)^2
      g[85] = (z1*Log[z1]*Log[1 - z2])/(1 - z2)^2
      g[86] = (z1^2*Log[z1]*Log[1 - z2])/(1 - z2)^2
      g[87] = (z1*Log[z1]*Log[1 - z2])/(1 - z2)^3
      g[88] = (z1^2*Log[z1]*Log[1 - z2])/(1 - z2)^3
      g[89] = (z1^2*Log[z1]*Log[1 - z2])/(1 - z2)^4
      g[90] = Log[z1]*Log[1 - z1 - z2]
      g[91] = (Log[z1]*Log[1 - z1 - z2])/(1 - z2)
      g[92] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2)
      g[93] = (Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2
      g[94] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2
      g[95] = (z1^2*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2
      g[96] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^3
      g[97] = (z1^2*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^3
      g[98] = (z1^2*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^4
      g[99] = Log[z2]^2
      g[100] = Log[z2]^2/(1 - z2)
      g[101] = (z1*Log[z2]^2)/(1 - z2)
      g[102] = Log[z2]^2/(1 - z2)^2
      g[103] = (z1*Log[z2]^2)/(1 - z2)^2
      g[104] = (z1^2*Log[z2]^2)/(1 - z2)^2
      g[105] = (z1*Log[z2]^2)/(1 - z2)^3
      g[106] = (z1^2*Log[z2]^2)/(1 - z2)^3
      g[107] = (z1^2*Log[z2]^2)/(1 - z2)^4
      g[108] = Log[1 - z2]*Log[z2]
      g[109] = (Log[1 - z2]*Log[z2])/(1 - z2)
      g[110] = (z1*Log[1 - z2]*Log[z2])/(1 - z2)
      g[111] = (Log[1 - z2]*Log[z2])/(1 - z2)^2
      g[112] = (z1*Log[1 - z2]*Log[z2])/(1 - z2)^2
      g[113] = (z1^2*Log[1 - z2]*Log[z2])/(1 - z2)^2
      g[114] = (z1*Log[1 - z2]*Log[z2])/(1 - z2)^3
      g[115] = (z1^2*Log[1 - z2]*Log[z2])/(1 - z2)^3
      g[116] = (z1^2*Log[1 - z2]*Log[z2])/(1 - z2)^4
      g[117] = Log[1 - z1 - z2]*Log[z2]
      g[118] = (Log[1 - z1 - z2]*Log[z2])/(1 - z2)
      g[119] = (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)
      g[120] = (Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
      g[121] = (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
      g[122] = (z1^2*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
      g[123] = (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^3
      g[124] = (z1^2*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^3
      g[125] = (z1^2*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^4
      g[126] = Log[1 - z2]^2
      g[127] = Log[1 - z2]^2/(1 - z2)
      g[128] = (z1*Log[1 - z2]^2)/(1 - z2)
      g[129] = Log[1 - z2]^2/(1 - z2)^2
      g[130] = (z1*Log[1 - z2]^2)/(1 - z2)^2
      g[131] = (z1^2*Log[1 - z2]^2)/(1 - z2)^2
      g[132] = (z1*Log[1 - z2]^2)/(1 - z2)^3
      g[133] = (z1^2*Log[1 - z2]^2)/(1 - z2)^3
      g[134] = (z1^2*Log[1 - z2]^2)/(1 - z2)^4
      g[135] = Log[1 - z2]*Log[1 - z1 - z2]
      g[136] = (Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
      g[137] = (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
      g[138] = (Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
      g[139] = (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
      g[140] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
      g[141] = (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^3
      g[142] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^3
      g[143] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^4
      g[144] = Log[1 - z1 - z2]*Log[z1 + z2]
      g[145] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)
      g[146] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)
      g[147] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2
      g[148] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2
      g[149] = (z1^2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2
      g[150] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^3
      g[151] = (z1^2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^3
      g[152] = (z1^2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^4
      g[153] = Log[1 - z1 - z2]^2
      g[154] = Log[1 - z1 - z2]^2/(1 - z2)
      g[155] = (z1*Log[1 - z1 - z2]^2)/(1 - z2)
      g[156] = Log[1 - z1 - z2]^2/(1 - z2)^2
      g[157] = (z1*Log[1 - z1 - z2]^2)/(1 - z2)^2
      g[158] = (z1^2*Log[1 - z1 - z2]^2)/(1 - z2)^2
      g[159] = (z1*Log[1 - z1 - z2]^2)/(1 - z2)^3
      g[160] = (z1^2*Log[1 - z1 - z2]^2)/(1 - z2)^3
      g[161] = (z1^2*Log[1 - z1 - z2]^2)/(1 - z2)^4
      g[162] = PolyLog[2, z2]
      g[163] = PolyLog[2, z2]/(1 - z2)
      g[164] = (z1*PolyLog[2, z2])/(1 - z2)
      g[165] = PolyLog[2, z2]/(1 - z2)^2
      g[166] = (z1*PolyLog[2, z2])/(1 - z2)^2
      g[167] = (z1^2*PolyLog[2, z2])/(1 - z2)^2
      g[168] = (z1*PolyLog[2, z2])/(1 - z2)^3
      g[169] = (z1^2*PolyLog[2, z2])/(1 - z2)^3
      g[170] = (z1^2*PolyLog[2, z2])/(1 - z2)^4
      g[171] = PolyLog[2, -(z1/z2)]
      g[172] = PolyLog[2, -(z1/z2)]/(1 - z2)
      g[173] = (z1*PolyLog[2, -(z1/z2)])/(1 - z2)
      g[174] = PolyLog[2, -(z1/z2)]/(1 - z2)^2
      g[175] = (z1*PolyLog[2, -(z1/z2)])/(1 - z2)^2
      g[176] = (z1^2*PolyLog[2, -(z1/z2)])/(1 - z2)^2
      g[177] = (z1*PolyLog[2, -(z1/z2)])/(1 - z2)^3
      g[178] = (z1^2*PolyLog[2, -(z1/z2)])/(1 - z2)^3
      g[179] = (z1^2*PolyLog[2, -(z1/z2)])/(1 - z2)^4
      g[180] = PolyLog[2, z1/(1 - z2)]
      g[181] = PolyLog[2, z1/(1 - z2)]/(1 - z2)
      g[182] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2)
      g[183] = PolyLog[2, z1/(1 - z2)]/(1 - z2)^2
      g[184] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2)^2
      g[185] = (z1^2*PolyLog[2, z1/(1 - z2)])/(1 - z2)^2
      g[186] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2)^3
      g[187] = (z1^2*PolyLog[2, z1/(1 - z2)])/(1 - z2)^3
      g[188] = (z1^2*PolyLog[2, z1/(1 - z2)])/(1 - z2)^4
      g[189] = PolyLog[2, z1 + z2]
      g[190] = PolyLog[2, z1 + z2]/(1 - z2)
      g[191] = (z1*PolyLog[2, z1 + z2])/(1 - z2)
      g[192] = PolyLog[2, z1 + z2]/(1 - z2)^2
      g[193] = (z1*PolyLog[2, z1 + z2])/(1 - z2)^2
      g[194] = (z1^2*PolyLog[2, z1 + z2])/(1 - z2)^2
      g[195] = (z1*PolyLog[2, z1 + z2])/(1 - z2)^3
      g[196] = (z1^2*PolyLog[2, z1 + z2])/(1 - z2)^3
      g[197] = (z1^2*PolyLog[2, z1 + z2])/(1 - z2)^4



v^I_{Q Qbar, g}


  Here the functions f_i^A and f_i^B and coefficients c_i^A and c_i^F of equation
  (8.22) are given explicitly. The full interpolating function v^I_{Q Qbar, g} is
  given by

  vIQQbarg = CA * Tf * (Sum_{i = 1}^{169} cA[i] * fA[i]
                        + Deltaz3 * Sum_{i = 170}^{188} cA[i] * fA[i]
                        + L0z3 * Sum_{i = 189}^{191} cA[i] * fA[i])
             + CF * Tf * (Sum_{i = 1}^{109} cF[i] * fF[i]
                          + Deltaz3 Sum_{i = 110}^{137} cF[i] * fF[i] +
                          + L0z3 Sum_{i = 137}^{139} cF[i] * fF[i])


  CA * Tf

    Regular parts

      Coefficients

        cA[1] = -0.34384281865651351569
        cA[2] = -0.11829568672180542274
        cA[3] = 0.057128257487962178300
        cA[4] = 0.22541436047722625736
        cA[5] = -0.53571721928436463568
        cA[6] = -0.12010162442106701278
        cA[7] = -0.25914573438234282377
        cA[8] = -0.43191293368428898509
        cA[9] = 1.0636180612995704181
        cA[10] = -0.0084523028267708185695
        cA[11] = 0.091941971980509051942
        cA[12] = -0.70898591553507375541
        cA[13] = -0.55941548193241895126
        cA[14] = -0.42400736023154983120
        cA[15] = -0.24197810045138396480
        cA[16] = -0.29195550739818483803
        cA[17] = -0.34407976850209518206
        cA[18] = 0.10210166805071121727
        cA[19] = -0.024849899343583517264
        cA[20] = -0.20609996951794580392
        cA[21] = 0.089413561606428720779
        cA[22] = 0.32103014701877855492
        cA[23] = 0.11191356110926218496
        cA[24] = -0.44425432586847202578
        cA[25] = 0.19709218484086054619
        cA[26] = -0.10082336052397447718
        cA[27] = -0.34343096534449754860
        cA[28] = 0.030150105169308191197
        cA[29] = -0.23710642893516803339
        cA[30] = -0.47401224044577391087
        cA[31] = -0.31671620432433567213
        cA[32] = 0.20609996951794580392
        cA[33] = -0.70261914910623832699
        cA[34] = -0.35499550051357485835
        cA[35] = -0.11191356110926218496
        cA[36] = -0.17810934160664847012
        cA[37] = -0.19949222507924890057
        cA[38] = 0.11320910612902670649
        cA[39] = 0.15358969187007101763
        cA[40] = -0.40763819539958667757
        cA[41] = 0.47667344107504108113
        cA[42] = 0.11498630578507234736
        cA[43] = -0.44808950965811646560
        cA[44] = -0.74963638096997550714
        cA[45] = -0.26723626715436141082
        cA[46] = 0.20428524701228418225
        cA[47] = 0.10339478528031770330
        cA[48] = -0.25056360431642522532
        cA[49] = 0.25515620611137398982
        cA[50] = 0.15964702987378253918
        cA[51] = -0.11562200757748260603
        cA[52] = -0.11329751915212833981
        cA[53] = -0.58675040375076930978
        cA[54] = -0.23672644229932048498
        cA[55] = -0.16742971612706235874
        cA[56] = 0.12678703940808316281
        cA[57] = 0.17718336005216760017
        cA[58] = -0.10087455159286330002
        cA[59] = -0.042191207621605656702
        cA[60] = 0.38111794051707435919
        cA[61] = 0.83140874295457209826
        cA[62] = 0.15037480940860781652
        cA[63] = -0.21895643361048764498
        cA[64] = -0.083296486476844457858
        cA[65] = 0.64333369620141885485
        cA[66] = -0.86229012981190649983
        cA[67] = 0.12189265703420825622
        cA[68] = 0.083926311347309990982
        cA[69] = -0.36586801708371083408
        cA[70] = 1.0654121909440191801
        cA[71] = 0.15754411941431749380
        cA[72] = 0.057154329785383874519
        cA[73] = 0.85660538785355983238
        cA[74] = -0.76990589787645472567
        cA[75] = 0.82706022766183860019
        cA[76] = 0.88559951953330595276
        cA[77] = -0.29964466534151737657
        cA[78] = 1.1062404437654368072
        cA[79] = -1.0811887195028806107
        cA[80] = 0.78154405416136323418
        cA[81] = 0.93136638683212192246
        cA[82] = 0.43764059931625912065
        cA[83] = -0.20382921189507386594
        cA[84] = 0.010426369729224323659
        cA[85] = 0.42721422958703479699
        cA[86] = 0.034161016400586657008
        cA[87] = -0.052316969606132179209
        cA[88] = 0.88368871913048529234
        cA[89] = 0.094026548407049325507
        cA[90] = 0.021095603810802828351
        cA[91] = -0.77014140185570780959
        cA[92] = 0.12417743313999960347
        cA[93] = -0.075187404704303908258
        cA[94] = -0.44291800791390818414
        cA[95] = 1.4583574033053578823
        cA[96] = 0.72339007616632096638
        cA[97] = -0.083926311347309990982
        cA[98] = -0.18188558160220505519
        cA[99] = -1.6381482527075129630
        cA[100] = -0.15754411941431749380
        cA[101] = -0.28970215408321393950
        cA[102] = 0.74721042018619089647
        cA[103] = -0.12391067667028683219
        cA[104] = 0.19622520806818640634
        cA[105] = -0.98859897304594268318
        cA[106] = -0.11322038210934053892
        cA[107] = -0.46795123518937555486
        cA[108] = 0.30248451714678805105
        cA[109] = -0.18148079880586679786
        cA[110] = -0.082299181469514874948
        cA[111] = 0.45985249070116689099
        cA[112] = -0.95922239337793148605
        cA[113] = -0.23483443457808644744
        cA[114] = -0.071612810626777847208
        cA[115] = -1.2500000000000000000
        cA[116] = -1.2858064053133889236
        cA[117] = 1.2141935946866110764
        cA[118] = -1.2500000000000000000
        cA[119] = 0.11235177222270698261
        cA[120] = 0.14853645446666958567
        cA[121] = -0.19474428304236712932
        cA[122] = 0.97482924388919569530
        cA[123] = -0.82629278942252610963
        cA[124] = 0.15800607032636900879
        cA[125] = -0.81574747498461799836
        cA[126] = 0.87780210116636995124
        cA[127] = -0.34385470418563223116
        cA[128] = 0.31945121947255647197
        cA[129] = -0.14359483972240086726
        cA[130] = -0.20025986446323136390
        cA[131] = 0.20256542589873382798
        cA[132] = -0.94436690968106977959
        cA[133] = 0.88936282099687637506
        cA[134] = -0.36879558034177111899
        cA[135] = -0.35534190616113442474
        cA[136] = 0.68847510938220997324
        cA[137] = -0.20843120502488888043
        cA[138] = -0.078929186987491138815
        cA[139] = 0.27852305641600511972
        cA[140] = -0.51180346966815512116
        cA[141] = -0.11160550377500172888
        cA[142] = 0.55511464737842330504
        cA[143] = 0.097148387862697618908
        cA[144] = 0.29703211415356685504
        cA[145] = -0.84840508302978718698
        cA[146] = 0.24165510368119603680
        cA[147] = 0.48936466230037293346
        cA[148] = -0.45856530946347673640
        cA[149] = 0.30822702048486740438
        cA[150] = 0.33438550528793349398
        cA[151] = -0.72987640197248737620
        cA[152] = -0.0064992488651494320597
        cA[153] = 0.21495975509180466001
        cA[154] = 0.0023979984143181371283
        cA[155] = -0.13001912417994515279
        cA[156] = -0.43398952364019591576
        cA[157] = 0.27946582635732491013
        cA[158] = 0.14554795816143964225
        cA[159] = 0.44519262350295701881
        cA[160] = 0.057832913273044334198
        cA[161] = 0.019607106104360636444
        cA[162] = 0.30975860981040190518
        cA[163] = -0.58225920366287688393
        cA[164] = -0.34019247120160739087
        cA[165] = -0.22163925673402337418
        cA[166] = 0.47373792206523631569
        cA[167] = -0.18313984914388227419
        cA[168] = -0.38541607456097033517
        cA[169] = 0.083874895431919494351

      Functions

        fA[1] = z1 + z2
        fA[2] = 1
        fA[3] = (z1 + z2)^(-1)
        fA[4] = (z1 + z2)^(-2)
        fA[5] = (z1^2 + z2^2)/(z1 + z2)^2
        fA[6] = (z1^2 + z2^2)/(z1 + z2)^3
        fA[7] = (z1^2 + z2^2)/(z1 + z2)^4
        fA[8] = Pi^2
        fA[9] = Pi^2/(z1 + z2)
        fA[10] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)
        fA[11] = Pi^2/(z1 + z2)^2
        fA[12] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)^2
        fA[13] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)^3
        fA[14] = (Pi^2*(z1^2 + z2^2))/(z1 + z2)^4
        fA[15] = Log[z1] + Log[z2]
        fA[16] = Log[z1]/(z1 + z2) + Log[z2]/(z1 + z2)
        fA[17] = (z1*Log[z1])/(z1 + z2) + (z2*Log[z2])/(z1 + z2)
        fA[18] = (z2*Log[z1])/(z1 + z2) + (z1*Log[z2])/(z1 + z2)
        fA[19] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2) + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)
        fA[20] = Log[z1]/(z1 + z2)^2 + Log[z2]/(z1 + z2)^2
        fA[21] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)^2
        fA[22] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)^3
        fA[23] = ((z1^2 + z2^2)*Log[z1])/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[z2])/(z1 + z2)^4
        fA[24] = Log[1 - z1] + Log[1 - z2]
        fA[25] = Log[1 - z1]/(z1 + z2) + Log[1 - z2]/(z1 + z2)
        fA[26] = (z1*Log[1 - z1])/(z1 + z2) + (z2*Log[1 - z2])/(z1 + z2)
        fA[27] = (z2*Log[1 - z1])/(z1 + z2) + (z1*Log[1 - z2])/(z1 + z2)
        fA[28] = ((z1^2 + z2^2)*Log[1 - z1])/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z2])/(z1 + z2)
        fA[29] = 2*Log[z1 + z2]
        fA[30] = (2*Log[z1 + z2])/(z1 + z2)
        fA[31] = (2*(z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)
        fA[32] = (2*Log[z1 + z2])/(z1 + z2)^2
        fA[33] = (2*(z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)^2
        fA[34] = (2*(z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)^3
        fA[35] = (2*(z1^2 + z2^2)*Log[z1 + z2])/(z1 + z2)^4
        fA[36] = 2*Log[1 - z1 - z2]
        fA[37] = (2*Log[1 - z1 - z2])/(z1 + z2)
        fA[38] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)
        fA[39] = (2*Log[1 - z1 - z2])/(z1 + z2)^2
        fA[40] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)^2
        fA[41] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)^3
        fA[42] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2])/(z1 + z2)^4
        fA[43] = Log[z1]^2 + Log[z2]^2
        fA[44] = Log[z1]^2/(z1 + z2) + Log[z2]^2/(z1 + z2)
        fA[45] = (z2*Log[z1]^2)/(z1 + z2) + (z1*Log[z2]^2)/(z1 + z2)
        fA[46] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2) + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)
        fA[47] = Log[z1]^2/(z1 + z2)^2 + Log[z2]^2/(z1 + z2)^2
        fA[48] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)^2
        fA[49] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)^3
        fA[50] = ((z1^2 + z2^2)*Log[z1]^2)/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[z2]^2)/(z1 + z2)^4
        fA[51] = (Log[1 - z1]*Log[z1])/(z1 + z2) + (Log[1 - z2]*Log[z2])/(z1 + z2)
        fA[52] = (z1*Log[1 - z1]*Log[z1])/(z1 + z2) + (z2*Log[1 - z2]*Log[z2])/(z1 + z2)
        fA[53] = (z2*Log[1 - z1]*Log[z1])/(z1 + z2) + (z1*Log[1 - z2]*Log[z2])/(z1 + z2)
        fA[54] = ((z1^2 + z2^2)*Log[1 - z1]*Log[z1])/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z2]*Log[z2])/(z1 + z2)
        fA[55] = (Log[z1]*Log[z1 + z2])/(z1 + z2) + (Log[z2]*Log[z1 + z2])/(z1 + z2)
        fA[56] = (z1*Log[z1]*Log[z1 + z2])/(z1 + z2) + (z2*Log[z2]*Log[z1 + z2])/(z1 + z2)
        fA[57] = (z2*Log[z1]*Log[z1 + z2])/(z1 + z2) + (z1*Log[z2]*Log[z1 + z2])/(z1 + z2)
        fA[58] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2) + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)
        fA[59] = (Log[z1]*Log[z1 + z2])/(z1 + z2)^2 + (Log[z2]*Log[z1 + z2])/(z1 + z2)^2
        fA[60] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)^2
        fA[61] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)^3
        fA[62] = ((z1^2 + z2^2)*Log[z1]*Log[z1 + z2])/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[z2]*Log[z1 + z2])/(z1 + z2)^4
        fA[63] = Log[z1]*Log[1 - z1 - z2] + Log[1 - z1 - z2]*Log[z2]
        fA[64] = (Log[z1]*Log[1 - z1 - z2])/(z1 + z2) + (Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
        fA[65] = (z1*Log[z1]*Log[1 - z1 - z2])/(z1 + z2) + (z2*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
        fA[66] = (z2*Log[z1]*Log[1 - z1 - z2])/(z1 + z2) + (z1*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
        fA[67] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
        fA[68] = (Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^2 + (Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^2
        fA[69] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^2 + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^2
        fA[70] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^3 + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^3
        fA[71] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^4 + ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^4
        fA[72] = Log[1 - z1]^2 + Log[1 - z2]^2
        fA[73] = Log[1 - z1]^2/(z1 + z2) + Log[1 - z2]^2/(z1 + z2)
        fA[74] = (z1*Log[1 - z1]^2)/(z1 + z2) + (z2*Log[1 - z2]^2)/(z1 + z2)
        fA[75] = (z2*Log[1 - z1]^2)/(z1 + z2) + (z1*Log[1 - z2]^2)/(z1 + z2)
        fA[76] = ((z1^2 + z2^2)*Log[1 - z1]^2)/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z2]^2)/(z1 + z2)
        fA[77] = Log[1 - z1]*Log[z1 + z2] + Log[1 - z2]*Log[z1 + z2]
        fA[78] = (Log[1 - z1]*Log[z1 + z2])/(z1 + z2) + (Log[1 - z2]*Log[z1 + z2])/(z1 + z2)
        fA[79] = (z1*Log[1 - z1]*Log[z1 + z2])/(z1 + z2) + (z2*Log[1 - z2]*Log[z1 + z2])/(z1 + z2)
        fA[80] = (z2*Log[1 - z1]*Log[z1 + z2])/(z1 + z2) + (z1*Log[1 - z2]*Log[z1 + z2])/(z1 + z2)
        fA[81] = ((z1^2 + z2^2)*Log[1 - z1]*Log[z1 + z2])/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z2]*Log[z1 + z2])/(z1 + z2)
        fA[82] = Log[1 - z1]*Log[1 - z1 - z2] + Log[1 - z2]*Log[1 - z1 - z2]
        fA[83] = (Log[1 - z1]*Log[1 - z1 - z2])/(z1 + z2) + (Log[1 - z2]*Log[1 - z1 - z2])/(z1 + z2)
        fA[84] = (z1*Log[1 - z1]*Log[1 - z1 - z2])/(z1 + z2) + (z2*Log[1 - z2]*Log[1 - z1 - z2])/(z1 + z2)
        fA[85] = (z2*Log[1 - z1]*Log[1 - z1 - z2])/(z1 + z2) + (z1*Log[1 - z2]*Log[1 - z1 - z2])/(z1 + z2)
        fA[86] = ((z1^2 + z2^2)*Log[1 - z1]*Log[1 - z1 - z2])/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z2]*Log[1 - z1 - z2])/(z1 + z2)
        fA[87] = 2*Log[z1 + z2]^2
        fA[88] = (2*Log[z1 + z2]^2)/(z1 + z2)
        fA[89] = (2*(z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)
        fA[90] = (2*Log[z1 + z2]^2)/(z1 + z2)^2
        fA[91] = (2*(z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)^2
        fA[92] = (2*(z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)^3
        fA[93] = (2*(z1^2 + z2^2)*Log[z1 + z2]^2)/(z1 + z2)^4
        fA[94] = 2*Log[1 - z1 - z2]*Log[z1 + z2]
        fA[95] = (2*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)
        fA[96] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)
        fA[97] = (2*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^2
        fA[98] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^2
        fA[99] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^3
        fA[100] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^4
        fA[101] = 2*Log[1 - z1 - z2]^2
        fA[102] = (2*Log[1 - z1 - z2]^2)/(z1 + z2)
        fA[103] = (2*Log[1 - z1 - z2]^2)/(z1 + z2)^2
        fA[104] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]^2)/(z1 + z2)^2
        fA[105] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]^2)/(z1 + z2)^3
        fA[106] = (2*(z1^2 + z2^2)*Log[1 - z1 - z2]^2)/(z1 + z2)^4
        fA[107] = 2*Log[z1]*Log[z2]
        fA[108] = (2*Log[z1]*Log[z2])/(z1 + z2)
        fA[109] = (2*(z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)
        fA[110] = (2*Log[z1]*Log[z2])/(z1 + z2)^2
        fA[111] = (2*(z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)^2
        fA[112] = (2*(z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)^3
        fA[113] = (2*(z1^2 + z2^2)*Log[z1]*Log[z2])/(z1 + z2)^4
        fA[114] = Log[z1]*Log[1 - z2] + Log[1 - z1]*Log[z2]
        fA[115] = (Log[z1]*Log[1 - z2])/(z1 + z2) + (Log[1 - z1]*Log[z2])/(z1 + z2)
        fA[116] = (z1*Log[z1]*Log[1 - z2])/(z1 + z2) + (z2*Log[1 - z1]*Log[z2])/(z1 + z2)
        fA[117] = (z2*Log[z1]*Log[1 - z2])/(z1 + z2) + (z1*Log[1 - z1]*Log[z2])/(z1 + z2)
        fA[118] = ((z1^2 + z2^2)*Log[z1]*Log[1 - z2])/(z1 + z2) + ((z1^2 + z2^2)*Log[1 - z1]*Log[z2])/(z1 + z2)
        fA[119] = 2*Log[1 - z1]*Log[1 - z2]
        fA[120] = PolyLog[2, z1] + PolyLog[2, z2]
        fA[121] = PolyLog[2, z1]/(z1 + z2) + PolyLog[2, z2]/(z1 + z2)
        fA[122] = (z1*PolyLog[2, z1])/(z1 + z2) + (z2*PolyLog[2, z2])/(z1 + z2)
        fA[123] = (z2*PolyLog[2, z1])/(z1 + z2) + (z1*PolyLog[2, z2])/(z1 + z2)
        fA[124] = ((z1^2 + z2^2)*PolyLog[2, z1])/(z1 + z2) + ((z1^2 + z2^2)*PolyLog[2, z2])/(z1 + z2)
        fA[125] = (z1*PolyLog[2, -(z1/z2)])/(z1 + z2) + (z2*PolyLog[2, -(z2/z1)])/(z1 + z2)
        fA[126] = (z2*PolyLog[2, -(z1/z2)])/(z1 + z2) + (z1*PolyLog[2, -(z2/z1)])/(z1 + z2)
        fA[127] = PolyLog[2, z1/(1 - z2)] + PolyLog[2, z2/(1 - z1)]
        fA[128] = PolyLog[2, z1/(1 - z2)]/(z1 + z2) +  PolyLog[2, z2/(1 - z1)]/(z1 + z2)
        fA[129] = (z1*PolyLog[2, z1/(1 - z2)])/(z1 + z2) + (z2*PolyLog[2, z2/(1 - z1)])/(z1 + z2)
        fA[130] = (z2*PolyLog[2, z1/(1 - z2)])/(z1 + z2) + (z1*PolyLog[2, z2/(1 - z1)])/(z1 + z2)
        fA[131] = ((z1^2 + z2^2)*PolyLog[2, z1/(1 - z2)])/(z1 + z2) + ((z1^2 + z2^2)*PolyLog[2, z2/(1 - z1)])/(z1 + z2)
        fA[132] = 2*PolyLog[2, z1 + z2]
        fA[133] = (2*(z1^2 + z2^2)*PolyLog[2, z1 + z2])/(z1 + z2)^2
        fA[134] = (-Pi^2/6 + Log[z1]*Log[z2] + PolyLog[2, z1] + PolyLog[2, z2])/(1 - z1 - z2)
        fA[135] = ((z1 + z2)*(-Pi^2/6 + Log[z1]*Log[z2] + PolyLog[2, z1] +  PolyLog[2, z2]))/(1 - z1 - z2)
        fA[136] = ((z1^2 + z2^2)*(-Pi^2/6 + Log[z1]*Log[z2] + PolyLog[2, z1] +  PolyLog[2, z2]))/(1 - z1 - z2)
        fA[137] = (-Pi^2/6 + (Log[1 - z1]*Log[z1] + Log[1 - z2]*Log[z2])/2 + PolyLog[2, z1] + PolyLog[2, z2])/(1 - z1 - z2)
        fA[138] = ((z1 +  z2)*(-Pi^2/6 + (Log[1 - z1]*Log[z1] + Log[1 - z2]*Log[z2])/2 +  PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fA[139] = ((z1^2 +  z2^2)*(-Pi^2/6 + (Log[1 - z1]*Log[z1] + Log[1 - z2]*Log[z2])/  2 + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fA[140] = (-Pi^2/6 + PolyLog[2, z1 + z2])/(1 - z1 - z2)
        fA[141] = ((z1 + z2)*(-Pi^2/6 + PolyLog[2, z1 + z2]))/(1 - z1 - z2)
        fA[142] = ((z1^2 + z2^2)*(-Pi^2/6 + PolyLog[2, z1 + z2]))/(1 - z1 - z2)
        fA[143] = (-Pi^2/3 + PolyLog[2, z1/(1 - z2)] + PolyLog[2, z2/(1 - z1)])/(1 - z1 - z2)
        fA[144] = ((z1 + z2)*(-Pi^2/3 + PolyLog[2, z1/(1 - z2)] +  PolyLog[2, z2/(1 - z1)]))/(1 - z1 - z2)
        fA[145] = ((z1^2 + z2^2)*(-Pi^2/3 + PolyLog[2, z1/(1 - z2)] +  PolyLog[2, z2/(1 - z1)]))/(1 - z1 - z2)
        fA[146] = ((Log[z1] - Log[1 - z2])^2 + (-Log[1 - z1] +   Log[z2])^2)/(1 - z1 - z2)
        fA[147] = ((z1 +  z2)*((Log[z1] - Log[1 - z2])^2 + (-Log[1 - z1] +     Log[z2])^2))/(1 - z1 - z2)
        fA[148] = ((z1^2 +  z2^2)*((Log[z1] - Log[1 - z2])^2 + (-Log[1 - z1] +     Log[z2])^2))/(1 - z1 - z2)
        fA[149] = Log[z1 + z2]^2/(1 - z1 - z2)
        fA[150] = ((z1 + z2)*Log[z1 + z2]^2)/(1 - z1 - z2)
        fA[151] = ((z1^2 + z2^2)*Log[z1 + z2]^2)/(1 - z1 - z2)
        fA[152] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1 - z2)
        fA[153] = ((z1 + z2)*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1 - z2)
        fA[154] = ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1 - z2)
        fA[155] = ((Log[z1] + Log[z2])*Log[z1 + z2])/(1 - z1 - z2)
        fA[156] = ((z1 + z2)*(Log[z1] + Log[z2])*Log[z1 + z2])/(1 - z1 - z2)
        fA[157] = ((z1^2 + z2^2)*(Log[z1] + Log[z2])*Log[z1 + z2])/(1 - z1 - z2)
        fA[158] = ((Log[1 - z1] + Log[1 - z2])*Log[z1 + z2])/(1 - z1 - z2)
        fA[159] = ((z1 + z2)*(Log[1 - z1] + Log[1 - z2])*Log[z1 + z2])/(1 - z1 - z2)
        fA[160] = ((z1^2 + z2^2)*(Log[1 - z1] + Log[1 - z2])*Log[z1 + z2])/(1 - z1 - z2)
        fA[161] = (-(Log[1 - z1]*Log[1 - z2]) + Log[z1]*Log[z2])/(1 - z1 - z2)
        fA[162] = ((z1 + z2)*(-(Log[1 - z1]*Log[1 - z2]) +  Log[z1]*Log[z2]))/(1 - z1 - z2)
        fA[163] = ((z1^2 + z2^2)*(-(Log[1 - z1]*Log[1 - z2]) +  Log[z1]*Log[z2]))/(1 - z1 - z2)
        fA[164] = Log[z1 + z2]/(1 - z1 - z2)
        fA[165] = ((z1 + z2)*Log[z1 + z2])/(1 - z1 - z2)
        fA[166] = ((z1^2 + z2^2)*Log[z1 + z2])/(1 - z1 - z2)
        fA[167] = (-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2])/(1 - z1 - z2)
        fA[168] = ((z1 + z2)*(-Log[1 - z1] + Log[z1] - Log[1 - z2] +  Log[z2]))/(1 - z1 - z2)
        fA[169] = ((z1^2 + z2^2)*(-Log[1 - z1] + Log[z1] - Log[1 - z2] +  Log[z2]))/(1 - z1 - z2)

    Deltaz3 parts

      Coefficients

        cA[170] = -0.21053750615551043348
        cA[171] = -0.57604923147519158541
        cA[172] = 0.095179098873007035579
        cA[173] = -0.30403346736251329286
        cA[174] = 0.015318971727066884983
        cA[175] = -0.22367984733009863817
        cA[176] = -0.083333333333333333333
        cA[177] = 0.16666666666666666667
        cA[178] = -0.49718630127943736650
        cA[179] = -0.29591034732328338934
        cA[180] = -0.50000000000000000000
        cA[181] = 0.28799936282165029214
        cA[182] = 0.25000000000000000000
        cA[183] = 0.0071794310922805397059
        cA[184] = -0.36459167425956661230
        cA[185] = 1.0000000000000000000
        cA[186] = -0.53222707638235131639
        cA[187] = -0.015863183145501172597
        cA[188] = 0.050672244560418882144

      Functions

        fA[170] = (PolyLog[3, 1 - z1] + PolyLog[3, z1])
        fA[171] = (1 - z1)*z1*(PolyLog[3, 1 - z1] + PolyLog[3, z1])
        fA[172] = (Log[z1]*PolyLog[2, 1 - z1] + Log[1 - z1]*PolyLog[2, z1])
        fA[173] = (1 - z1)*z1*(Log[z1]*PolyLog[2, 1 - z1] + Log[1 - z1]*PolyLog[2, z1])
        fA[174] = (PolyLog[2, 1 - z1] + PolyLog[2, z1])
        fA[175] = (1 - z1)*z1*(PolyLog[2, 1 - z1] + PolyLog[2, z1])
        fA[176] = (Log[1 - z1]^3 + Log[z1]^3)
        fA[177] = (1 - z1)*z1*(Log[1 - z1]^3 + Log[z1]^3)
        fA[178] = (Log[1 - z1]^2*Log[z1] + Log[1 - z1]*Log[z1]^2)
        fA[179] = (1 - z1)*z1*(Log[1 - z1]^2*Log[z1] + Log[1 - z1]*Log[z1]^2)
        fA[180] = (Log[1 - z1]^2 + Log[z1]^2)
        fA[181] = (1 - z1)*z1*(Log[1 - z1]^2 + Log[z1]^2)
        fA[182] = (z1*Log[1 - z1] + (1 - z1)*Log[z1])
        fA[183] = Zeta[3]
        fA[184] = (1 - z1)*z1*Zeta[3]
        fA[185] = 1
        fA[186] = (1 - z1)*z1
        fA[187] = Pi^2*(Log[1 - z1] + Log[z1])
        fA[188] = Pi^2*(1 - z1)*z1*(Log[1 - z1] + Log[z1])

    L0z3 parts

      Coefficients

        cA[189] = -0.32519773088086794083
        cA[190] = -0.20690204415906251809
        cA[191] = -0.79714721542324846737

      Functions

        fA[189] = 1
        fA[190] = (z1 + z2)*L0[1 - z1 - z2]
        fA[191] = (z1^2 + z2^2)*L0[1 - z1 - z2]


  CF * Tf

    Regular parts

      Coefficients

        cF[1] = -2.6321618348372777849
        cF[2] = 0.32578311503092211663
        cF[3] = 0.79384552186204423622
        cF[4] = 0.44242171122030899540
        cF[5] = 0.86469645315949611704
        cF[6] = 0.55362050145667727130
        cF[7] = -0.14164582331487716622
        cF[8] = -0.048653822244106210785
        cF[9] = -0.65315948187007373463
        cF[10] = 0.62837622925173228154
        cF[11] = -0.17488031283939180692
        cF[12] = 0.048933001601484839066
        cF[13] = -1.0551257251209735822
        cF[14] = -0.65707010426758429732
        cF[15] = 0.36720936618890853322
        cF[16] = -0.20299919234772446497
        cF[17] = -0.25238920599836490056
        cF[18] = -0.56467635336017117064
        cF[19] = 0.040659103571346762423
        cF[20] = 0.15082020066580430710
        cF[21] = 0.15082020066580430710
        cF[22] = -0.17028000048204444995
        cF[23] = 0.52415405331241507706
        cF[24] = 0.40328620895366594518
        cF[25] = -0.056202161440535232722
        cF[26] = 0.17940437003466589794
        cF[27] = -0.13121581985008735319
        cF[28] = -0.77824324856967573675
        cF[29] = -0.23197792547125504613
        cF[30] = 0.058578520357974510088
        cF[31] = 0.52513141694332936629
        cF[32] = 0.23797145778847403797
        cF[33] = 0.32172709927015143514
        cF[34] = 0.67085798934912068431
        cF[35] = -0.27498941506142214410
        cF[36] = 0.13700583912195821312
        cF[37] = -0.083455194025344726113
        cF[38] = -0.39293536661232439974
        cF[39] = -0.53548433165031842317
        cF[40] = -1.3076056906881414379
        cF[41] = 0.73680915322562199845
        cF[42] = 0.13308551077787546012
        cF[43] = 0.15082020066580430710
        cF[44] = 0.11887969079106897394
        cF[45] = 0.058109404473567621209
        cF[46] = 0.28643493283524359480
        cF[47] = -0.19291456094056703408
        cF[48] = -0.077435060200070176266
        cF[49] = 0.070975155260393956528
        cF[50] = -1.5164471343841383088
        cF[51] = 0.41818659439084047810
        cF[52] = 0.17917254822417969089
        cF[53] = -0.65986851239852905263
        cF[54] = -0.39647646909795268560
        cF[55] = -0.24334115291157665828
        cF[56] = 0.10029033888520880247
        cF[57] = 0.49346800031404534017
        cF[58] = 0.23337584966308426259
        cF[59] = -0.16447399636400737560
        cF[60] = -0.013653795698203068506
        cF[61] = 1.1017823973140365061
        cF[62] = 0.46078194008525857571
        cF[63] = 0.45079179270782057727
        cF[64] = -0.83014858120453065093
        cF[65] = 0.73680915322562199845
        cF[66] = 0.13308551077787546012
        cF[67] = 0.15082020066580430710
        cF[68] = 0.12557961639808800669
        cF[69] = 0.55788667277542956157
        cF[70] = -3.1454969903088019866
        cF[71] = -0.30274068344571388034
        cF[72] = 0.22346847383698270168
        cF[73] = -3.4792532424349741403
        cF[74] = 0.46638455828133481507
        cF[75] = -0.32903862748656945962
        cF[76] = 7.1903255899011380661
        cF[77] = -0.22671873526277581473
        cF[78] = -1.1439609654245865638
        cF[79] = 0.032651937852689995224
        cF[80] = -0.087247173794368689189
        cF[81] = 0.49555387781215612356
        cF[82] = -1.8641402189530147247
        cF[83] = -0.16564176780911606261
        cF[84] = -0.51361320960522462782
        cF[85] = 0.38183725692512215179
        cF[86] = 0.60550373506062710951
        cF[87] = 0.74401138434921978832
        cF[88] = -4.7592527553511652159
        cF[89] = 0.51219782650914879754
        cF[90] = -1.0122456307886888963
        cF[91] = -2.0961324486647710589
        cF[92] = -0.13217149293088586706
        cF[93] = -0.33255969283917819231
        cF[94] = 2.8456614324138362891
        cF[95] = 0
        cF[96] = 0
        cF[97] = 0
        cF[98] = -0.42832029984380188703
        cF[99] = -0.33441819893844685989
        cF[100] = -0.33375625212617215362
        cF[101] = 0.51844219197793653356
        cF[102] = 0.46148391787308301564
        cF[103] = -0.76367451385024430358
        cF[104] = 1.4693698208877304455
        cF[105] = 1.8107594327874431937
        cF[106] = -3.8366149752920670544
        cF[107] = 0.91572659097142233719
        cF[108] = 0.66372684542289532633
        cF[109] = -4.2684921486207544337

      Functions

        fF[1] = z1 + z2
        fF[2] = 1
        fF[3] = (1 - z1)^(-1) + (1 - z2)^(-1)
        fF[4] = z1/(1 - z2) + z2/(1 - z1)
        fF[5] = z1/(1 - z2)^2 + z2/(1 - z1)^2
        fF[6] = Pi^2
        fF[7] = Pi^2*((1 - z1)^(-1) + (1 - z2)^(-1))
        fF[8] = Pi^2*(z1/(1 - z2) + z2/(1 - z1))
        fF[9] = Pi^2*(z1/(1 - z2)^2 + z2/(1 - z1)^2)
        fF[10] = Log[z1]/(1 - z1) + Log[z2]/(1 - z2)
        fF[11] = (z2*Log[z1])/(1 - z1) + (z1*Log[z2])/(1 - z2)
        fF[12] = Log[z1]/(1 - z2) + Log[z2]/(1 - z1)
        fF[13] = (z1*Log[z1])/(1 - z2) + (z2*Log[z2])/(1 - z1)
        fF[14] = (z2*Log[z1])/(1 - z1)^2 + (z1*Log[z2])/(1 - z2)^2
        fF[15] = (z1*Log[z1])/(1 - z2)^2 + (z2*Log[z2])/(1 - z1)^2
        fF[16] = Log[1 - z1] + Log[1 - z2]
        fF[17] = Log[1 - z1]/(1 - z1) + Log[1 - z2]/(1 - z2)
        fF[18] = (z2*Log[1 - z1])/(1 - z1) + (z1*Log[1 - z2])/(1 - z2)
        fF[19] = (z2*Log[1 - z1])/(1 - z1)^2 + (z1*Log[1 - z2])/(1 - z2)^2
        fF[20] = Log[z1 + z2]/(1 - z1) + Log[z1 + z2]/(1 - z2)
        fF[21] = (z1*Log[z1 + z2])/(1 - z2) + (z2*Log[z1 + z2])/(1 - z1)
        fF[22] = 2*Log[1 - z1 - z2]
        fF[23] = Log[1 - z1 - z2]/(1 - z1) + Log[1 - z1 - z2]/(1 - z2)
        fF[24] = (z1*Log[1 - z1 - z2])/(1 - z2) + (z2*Log[1 - z1 - z2])/(1 - z1)
        fF[25] = (z1*Log[1 - z1 - z2])/(1 - z2)^2 + (z2*Log[1 - z1 - z2])/(1 - z1)^2
        fF[26] = (Log[1 - z1]*Log[z1])/(1 - z1) + (Log[1 - z2]*Log[z2])/(1 - z2)
        fF[27] = (z2*Log[1 - z1]*Log[z1])/(1 - z1) + (z1*Log[1 - z2]*Log[z2])/(1 - z2)
        fF[28] = (z2*Log[1 - z1]*Log[z1])/(1 - z1)^2 + (z1*Log[1 - z2]*Log[z2])/(1 - z2)^2
        fF[29] = (Log[z1]*Log[1 - z1 - z2])/(1 - z1) + (Log[1 - z1 - z2]*Log[z2])/(1 - z2)
        fF[30] = (z2*Log[z1]*Log[1 - z1 - z2])/(1 - z1) + (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)
        fF[31] = (Log[z1]*Log[1 - z1 - z2])/(1 - z2) + (Log[1 - z1 - z2]*Log[z2])/(1 - z1)
        fF[32] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2) + (z2*Log[1 - z1 - z2]*Log[z2])/(1 - z1)
        fF[33] = (z2*Log[z1]*Log[1 - z1 - z2])/(1 - z1)^2 + (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
        fF[34] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2 + (z2*Log[1 - z1 - z2]*Log[z2])/(1 - z1)^2
        fF[35] = Log[1 - z1]^2/(1 - z1) + Log[1 - z2]^2/(1 - z2)
        fF[36] = (z2*Log[1 - z1]^2)/(1 - z1) + (z1*Log[1 - z2]^2)/(1 - z2)
        fF[37] = (z2*Log[1 - z1]^2)/(1 - z1)^2 + (z1*Log[1 - z2]^2)/(1 - z2)^2
        fF[38] = (Log[1 - z1]*Log[1 - z1 - z2])/(1 - z1) + (Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
        fF[39] = (z2*Log[1 - z1]*Log[1 - z1 - z2])/(1 - z1) + (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
        fF[40] = (z2*Log[1 - z1]*Log[1 - z1 - z2])/(1 - z1)^2 + (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
        fF[41] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1) + (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)
        fF[42] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2) + (z2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1)
        fF[43] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2 + (z2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1)^2
        fF[44] = Log[1 - z1 - z2]^2/(1 - z1) + Log[1 - z1 - z2]^2/(1 - z2)
        fF[45] = (z1*Log[1 - z1 - z2]^2)/(1 - z2) + (z2*Log[1 - z1 - z2]^2)/(1 - z1)
        fF[46] = (z1*Log[1 - z1 - z2]^2)/(1 - z2)^2 + (z2*Log[1 - z1 - z2]^2)/(1 - z1)^2
        fF[47] = (Log[z1]*Log[1 - z2])/(1 - z2) + (Log[1 - z1]*Log[z2])/(1 - z1)
        fF[48] = (z1*Log[z1]*Log[1 - z2])/(1 - z2) + (z2*Log[1 - z1]*Log[z2])/(1 - z1)
        fF[49] = (z1*Log[z1]*Log[1 - z2])/(1 - z2)^2 + (z2*Log[1 - z1]*Log[z2])/(1 - z1)^2
        fF[50] = 2*Log[1 - z1]*Log[1 - z2]
        fF[51] = PolyLog[2, z1] + PolyLog[2, z2]
        fF[52] = PolyLog[2, z1]/(1 - z1) + PolyLog[2, z2]/(1 - z2)
        fF[53] = (z2*PolyLog[2, z1])/(1 - z1) + (z1*PolyLog[2, z2])/(1 - z2)
        fF[54] = (z2*PolyLog[2, z1])/(1 - z1)^2 + (z1*PolyLog[2, z2])/(1 - z2)^2
        fF[55] = PolyLog[2, -(z1/z2)]/(1 - z1) + PolyLog[2, -(z2/z1)]/(1 - z2)
        fF[56] = (z2*PolyLog[2, -(z1/z2)])/(1 - z1) + (z1*PolyLog[2, -(z2/z1)])/(1 - z2)
        fF[57] = PolyLog[2, -(z1/z2)]/(1 - z2) + PolyLog[2, -(z2/z1)]/(1 - z1)
        fF[58] = (z1*PolyLog[2, -(z1/z2)])/(1 - z2) + (z2*PolyLog[2, -(z2/z1)])/(1 - z1)
        fF[59] = (z2*PolyLog[2, -(z1/z2)])/(1 - z1)^2 + (z1*PolyLog[2, -(z2/z1)])/(1 - z2)^2
        fF[60] = (z1*PolyLog[2, -(z1/z2)])/(1 - z2)^2 + (z2*PolyLog[2, -(z2/z1)])/(1 - z1)^2
        fF[61] = PolyLog[2, z1/(1 - z2)] + PolyLog[2, z2/(1 - z1)]
        fF[62] = PolyLog[2, z1/(1 - z2)]/(1 - z2) + PolyLog[2, z2/(1 - z1)]/(1 - z1)
        fF[63] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2) + (z2*PolyLog[2, z2/(1 - z1)])/(1 - z1)
        fF[64] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2)^2 + (z2*PolyLog[2, z2/(1 - z1)])/(1 - z1)^2
        fF[65] = PolyLog[2, z1 + z2]/(1 - z1) + PolyLog[2, z1 + z2]/(1 - z2)
        fF[66] = (z1*PolyLog[2, z1 + z2])/(1 - z2) + (z2*PolyLog[2, z1 + z2])/(1 - z1)
        fF[67] = (z1*PolyLog[2, z1 + z2])/(1 - z2)^2 + (z2*PolyLog[2, z1 + z2])/(1 - z1)^2
        fF[68] = (-Pi^2/6 + Log[1 - z1]*Log[1 - z2] + PolyLog[2, z1] + PolyLog[2, z2])/(1 - z1 - z2)
        fF[69] = ((z1 + z2)*(-Pi^2/6 + Log[1 - z1]*Log[1 - z2] + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fF[70] = ((z1^2 + z2^2)*(-Pi^2/6 + Log[1 - z1]*Log[1 - z2] + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fF[71] = (-Pi^2/6 + Log[z1]*Log[z2] + PolyLog[2, z1] + PolyLog[2, z2])/(1 - z1 - z2)
        fF[72] = ((z1 + z2)*(-Pi^2/6 + Log[z1]*Log[z2] + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fF[73] = ((z1^2 + z2^2)*(-Pi^2/6 + Log[z1]*Log[z2] + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fF[74] = (-Pi^2/6 + (Log[1 - z1]*Log[z1] + Log[1 - z2]*Log[z2])/2 + PolyLog[2, z1] + PolyLog[2, z2])/(1 - z1 - z2)
        fF[75] = ((z1 + z2)*(-Pi^2/6 + (Log[1 - z1]*Log[z1] + Log[1 - z2]*Log[z2])/2 + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fF[76] = ((z1^2 + z2^2)*(-Pi^2/6 + (Log[1 - z1]*Log[z1] + Log[1 - z2]*Log[z2])/ 2 + PolyLog[2, z1] + PolyLog[2, z2]))/(1 - z1 - z2)
        fF[77] = (-Pi^2/3 + PolyLog[2, z1/(1 - z2)] + PolyLog[2, z2/(1 - z1)])/(1 - z1 - z2)
        fF[78] = ((z1 + z2)*(-Pi^2/3 + PolyLog[2, z1/(1 - z2)] + PolyLog[2, z2/(1 - z1)]))/(1 - z1 - z2)
        fF[79] = ((z1^2 + z2^2)*(-Pi^2/3 + PolyLog[2, z1/(1 - z2)] + PolyLog[2, z2/(1 - z1)]))/(1 - z1 - z2)
        fF[80] = (-Pi^2/6 + PolyLog[2, z1 + z2])/(1 - z1 - z2)
        fF[81] = ((z1 + z2)*(-Pi^2/6 + PolyLog[2, z1 + z2]))/(1 - z1 - z2)
        fF[82] = ((z1^2 + z2^2)*(-Pi^2/6 + PolyLog[2, z1 + z2]))/(1 - z1 - z2)
        fF[83] = ((Log[z1] - Log[1 - z2])^2 + (-Log[1 - z1] + Log[z2])^2)/(1 -z1 - z2)
        fF[84] = ((z1 + z2)*((Log[z1] - Log[1 - z2])^2 + (-Log[1 - z1] + Log[z2])^2))/(1 - z1 - z2)
        fF[85] = ((z1^2 + z2^2)*((Log[z1] - Log[1 - z2])^2 + (-Log[1 - z1] + Log[z2])^2))/(1 - z1 - z2)
        fF[86] = Log[z1 + z2]^2/(1 - z1 - z2)
        fF[87] = ((z1 + z2)*Log[z1 + z2]^2)/(1 - z1 - z2)
        fF[88] = ((z1^2 + z2^2)*Log[z1 + z2]^2)/(1 - z1 - z2)
        fF[89] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1 - z2)
        fF[90] = ((z1 + z2)*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1 - z2)
        fF[91] = ((z1^2 + z2^2)*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1 - z2)
        fF[92] = ((Log[z1] + Log[z2])*Log[z1 + z2])/(1 - z1 - z2)
        fF[93] = ((z1 + z2)*(Log[z1] + Log[z2])*Log[z1 + z2])/(1 - z1 - z2)
        fF[94] = ((z1^2 + z2^2)*(Log[z1] + Log[z2])*Log[z1 + z2])/(1 - z1 - z2)
        fF[95] = ((Log[1 - z1] + Log[1 - z2])*Log[z1 + z2])/(1 - z1 - z2)
        fF[96] = ((z1 + z2)*(Log[1 - z1] + Log[1 - z2])*Log[z1 + z2])/(1 - z1 - z2)
        fF[97] = ((z1^2 + z2^2)*(Log[1 - z1] + Log[1 - z2])*Log[z1 + z2])/(1 -z1 - z2)
        fF[98] = (-(Log[1 - z1]*Log[1 - z2]) + Log[z1]*Log[z2])/(1 - z1 - z2)
        fF[99] = ((z1 + z2)*(-(Log[1 - z1]*Log[1 - z2]) + Log[z1]*Log[z2]))/(1 - z1 - z2)
        fF[100] = ((z1^2 + z2^2)*(-(Log[1 - z1]*Log[1 - z2]) + Log[z1]*Log[z2]))/(1 - z1 - z2)
        fF[101] = (Log[1 - z1 - z2]*(-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2]))/(1 - z1 - z2)
        fF[102] = ((z1 + z2)*Log[1 - z1 - z2]*(-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2]))/(1 - z1 - z2)
        fF[103] = ((z1^2 + z2^2)*Log[1 - z1 - z2]*(-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2]))/(1 - z1 - z2)
        fF[104] = (-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2])/(1 - z1 - z2)
        fF[105] = ((z1 + z2)*(-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2]))/(1 - z1 - z2)
        fF[106] = ((z1^2 + z2^2)*(-Log[1 - z1] + Log[z1] - Log[1 - z2] + Log[z2]))/(1 - z1 - z2)
        fF[107] = Log[z1 + z2]/(1 - z1 - z2)
        fF[108] = ((z1 + z2)*Log[z1 + z2])/(1 - z1 - z2)
        fF[109] = ((z1^2 + z2^2)*Log[z1 + z2])/(1 - z1 - z2)

    Deltaz3 parts

      Coefficients

        cF[110] = -0.39810854770075278536
        cF[111] = -0.023814240016921173279
        cF[112] = 0.72310141232536968616
        cF[113] = 1.0678413884624129122
        cF[114] = 0.040479164289543354326
        cF[115] = 3.0913130839139874687
        cF[116] = 0.083333333333333333333
        cF[117] = -0.16666666666666666667
        cF[118] = 0.11326917748816094389
        cF[119] = 1.5678413884624129122
        cF[120] = 0.73543556296748902887
        cF[121] = 1.0000000000000000000
        cF[122] = -0.0013538991950812419974
        cF[123] = -2.8291907201391324636
        cF[124] = -0.46380178696919099332
        cF[125] = 2.5940135980044264151
        cF[126] = -0.15854736678674181772
        cF[127] = 0.60063686700906985046
        cF[128] = -5.1067935113938388076
        cF[129] = 0.32197850933582167588
        cF[130] = -4.0396095448272826876
        cF[131] = -0.084474969387432406757
        cF[132] = 0.051056404359786188332
        cF[133] = 0.025528202179893094166
        cF[134] = -0.025528202179893094166
        cF[135] = 0.23475159056677267397
        cF[136] = 1.5727341826491300308

      Functions

        fF[110] = (PolyLog[3, 1 - z1] + PolyLog[3, z1])
        fF[111] = (1 - z1)*z1*(PolyLog[3, 1 - z1] + PolyLog[3, z1])
        fF[112] = (Log[z1]*PolyLog[2, 1 - z1] + Log[1 - z1]*PolyLog[2, z1])
        fF[113] = (1 - z1)*z1*(Log[z1]*PolyLog[2, 1 - z1] + Log[1 - z1]*PolyLog[2, z1])
        fF[114] = (PolyLog[2, 1 - z1] + PolyLog[2, z1])
        fF[115] = (1 - z1)*z1*(PolyLog[2, 1 - z1] + PolyLog[2, z1])
        fF[116] = (Log[1 - z1]^3 + Log[z1]^3)
        fF[117] = (1 - z1)*z1*(Log[1 - z1]^3 + Log[z1]^3)
        fF[118] = (Log[1 - z1]^2*Log[z1] + Log[1 - z1]*Log[z1]^2)
        fF[119] = (1 - z1)*z1*(Log[1 - z1]^2*Log[z1] + Log[1 - z1]*Log[z1]^2)
        fF[120] = (Log[1 - z1]^2 + Log[z1]^2)
        fF[121] = (1 - z1)*z1*(Log[1 - z1]^2 + Log[z1]^2)
        fF[122] = Log[1 - z1]*Log[z1]
        fF[123] = (1 - z1)*z1*Log[1 - z1]*Log[z1]
        fF[124] = (Log[1 - z1] + Log[z1])
        fF[125] = (1 - z1)*z1*(Log[1 - z1] + Log[z1])
        fF[126] = (z1*Log[1 - z1] + (1 - z1)*Log[z1])
        fF[127] = Zeta[3]
        fF[128] = (1 - z1)*z1*Zeta[3]
        fF[129] = 1
        fF[130] = (1 - z1)*z1
        fF[131] = Pi^2*(Log[1 - z1] + Log[z1])
        fF[132] = Pi^2*(1 - z1)*z1*(Log[1 - z1] + Log[z1])
        fF[133] = Pi^2*((1 - z1)*Log[1 - z1] + z1*Log[z1])
        fF[134] = Pi^2*((1 - z1)^2*Log[1 - z1] + z1^2*Log[z1])
        fF[135] = Pi^2
        fF[136] = Pi^2*(1 - z1)*z1

    L0z3 parts

      Coefficients

        cF[137] = 1.2592935923280299319
        cF[138] = 0.93351047729710781523
        cF[139] = -2.7154011523163804706

      Functions

        fF[137] = 1
        fF[138] = (z1 + z2)
        fF[139] = (z1^2 + z2^2)



v^I_{Q g, g}


  Here the functions g_i^A and g_i^B and coefficients d_i^A and d_i^F of equation
  (211) are given explicitly. The full interpolating function v^I_{Q g, g} is
  given by

  vIQgg = CA * Tf * (Sum_{i = 1}^{357} dA[i] * fA[i])
          + CF * Tf * (Sum_{i = 1}^{210} dF[i] * fF[i])


  CA * Tf

    Regular parts

      Coefficients

        dA[1] = 0.48789042826513006585
        dA[2] = -0.49916064491432206348
        dA[3] = 1.2412027291344826614
        dA[4] = -0.36873075713066235743
        dA[5] = 0.18203558112409578280
        dA[6] = -0.28486126032091654035
        dA[7] = -0.41475506654151388404
        dA[8] = -0.014019963702991765779
        dA[9] = 0.16129299101454427612
        dA[10] = -0.15443263037584262676
        dA[11] = 0.054770674280678093594
        dA[12] = 0
        dA[13] = 0.58197705044474685701
        dA[14] = 0.73605200093131896625
        dA[15] = 0.73096276542898955231
        dA[16] = -0.14768856823773084856
        dA[17] = 0.083910582089418983812
        dA[18] = 0.90840955618233680348
        dA[19] = 0.40746897266554106020
        dA[20] = 0.50088621080483862039
        dA[21] = -0.24903647365132556473
        dA[22] = -0.93287440812604722576
        dA[23] = -1.5490488078128922427
        dA[24] = 0.14025918473435825351
        dA[25] = 0.53672064385243931393
        dA[26] = -0.24980212839716253516
        dA[27] = -0.23593656515727939159
        dA[28] = -0.072347701870868033184
        dA[29] = -0.38594981026941172649
        dA[30] = 0.21239982120344170993
        dA[31] = -0.33995634570376347482
        dA[32] = 0.093003251548983142622
        dA[33] = -0.33090697417240921333
        dA[34] = -0.14083900235171130981
        dA[35] = -0.059891619169584755120
        dA[36] = -0.28675226800698065401
        dA[37] = 0.18285593138705087594
        dA[38] = -0.026338302053749003063
        dA[39] = -0.42456885294010009659
        dA[40] = -0.035491521609099408149
        dA[41] = 0.49299157325046729022
        dA[42] = -0.0087445292211264159605
        dA[43] = -0.10271028889127077097
        dA[44] = 0.027457613266362298642
        dA[45] = 0.16721034045801307242
        dA[46] = 0.13985447864509582484
        dA[47] = -0.010000918974009091749
        dA[48] = 0.20024247094374572108
        dA[49] = -0.28385558308010248443
        dA[50] = -0.089864730111779005423
        dA[51] = 0.067687558389737515671
        dA[52] = 0.21909204308481322723
        dA[53] = -0.24980212839716253516
        dA[54] = -0.23593656515727939159
        dA[55] = -0.072347701870868033184
        dA[56] = -0.38594981026941172649
        dA[57] = 0.82377649628691924556
        dA[58] = -0.33995634570376347482
        dA[59] = 0.093003251548983142622
        dA[60] = -0.025218636630670445512
        dA[61] = 0.062953222676114535394
        dA[62] = -0.059891619169584755120
        dA[63] = -0.28675226800698065401
        dA[64] = 0.18285593138705087594
        dA[65] = -0.34290377922047034374
        dA[66] = 0.065440721038987370837
        dA[67] = -1.0481086062195742753
        dA[68] = 0.35981849650219635337
        dA[69] = 0.063288989395530082307
        dA[70] = 0.54312406892227193902
        dA[71] = 0.67857880614898907513
        dA[72] = 0.27997108430457981842
        dA[73] = 0.11978323833916951024
        dA[74] = -0.00088070904415951686823
        dA[75] = -0.82291672823858873921
        dA[76] = -0.50056408152247153745
        dA[77] = 0.093811310864113681313
        dA[78] = -0.36650815075062693893
        dA[79] = 0.43848271024446885269
        dA[80] = 0.031238601414431609244
        dA[81] = 0.30930138232116984963
        dA[82] = -0.32025681828867934267
        dA[83] = 0.14294557552398353406
        dA[84] = -0.0021672333981671163002
        dA[85] = -0.95090225091582741486
        dA[86] = -0.099594575378908436138
        dA[87] = -0.23844774837529070538
        dA[88] = -0.14033313917893675689
        dA[89] = -0.097615403845352993747
        dA[90] = 0.014209861827223921925
        dA[91] = 0.50349764914818051516
        dA[92] = 0.83035929081409915585
        dA[93] = 0.23438319439196620875
        dA[94] = -0.020753320599026175113
        dA[95] = 0.29674073989017654332
        dA[96] = -0.026121504817661809961
        dA[97] = 0.037629436233359504808
        dA[98] = 0.43670172724887636959
        dA[99] = -0.067144811636877713894
        dA[100] = 0.34288610617684474377
        dA[101] = 0.13668837589929322182
        dA[102] = -0.27092857936982781098
        dA[103] = 0.22095074641744628217
        dA[104] = -0.23434471192804188012
        dA[105] = 0.20460871394863488131
        dA[106] = 0.14884280726556307510
        dA[107] = -0.025552913924190429333
        dA[108] = -0.64636744580724688970
        dA[109] = 0.11728886150194192349
        dA[110] = 0.38702278058458586102
        dA[111] = -0.29984616936240987118
        dA[112] = -0.24523308948475938376
        dA[113] = -0.011808643970083098488
        dA[114] = 0.062798497807842467713
        dA[115] = 0.30366873649655695721
        dA[116] = 0.14129218694291802634
        dA[117] = 0.36251848104474842845
        dA[118] = -0.63156374973249478943
        dA[119] = -0.20686444230187622951
        dA[120] = -0.076059662478246212597
        dA[121] = -0.066639017046857009190
        dA[122] = -0.052521299299005188265
        dA[123] = 0.76180385069663990432
        dA[124] = -0.55508159334218437416
        dA[125] = -1.7500000000000000000
        dA[126] = -3.5000000000000000000
        dA[127] = -3.5000000000000000000
        dA[128] = -0.095181734701240871589
        dA[129] = 0.30839474879887031514
        dA[130] = -0.90179529394579913614
        dA[131] = 0.33327206213015392784
        dA[132] = -0.52799063993055898620
        dA[133] = 1.1686120610041966217
        dA[134] = 0.37013608474408786897
        dA[135] = 0.56397207052866572445
        dA[136] = 0.60314017739992493710
        dA[137] = -0.40046997316637021878
        dA[138] = -0.19900856569737343001
        dA[139] = -0.94893068002731255275
        dA[140] = 0.21682529190702379902
        dA[141] = 0.052411574028294237801
        dA[142] = -0.11009504671902613900
        dA[143] = 0.15905536558116503403
        dA[144] = 0.26513270503935284963
        dA[145] = 0.25885971420639617814
        dA[146] = 0.10783469234615781699
        dA[147] = 0.23992214051818377257
        dA[148] = 0.23484157961590642253
        dA[149] = 0.80973092132352259678
        dA[150] = 0.73648897870878640888
        dA[151] = 0
        dA[152] = 0
        dA[153] = 0
        dA[154] = -0.045895369256044493669
        dA[155] = -0.015036456162348400590
        dA[156] = 0.28776514517870229498
        dA[157] = -0.12873840726568505402
        dA[158] = 0.99010286807710111215
        dA[159] = -0.028618778429368887741
        dA[160] = -0.11009504671902613900
        dA[161] = -0.12519042294474613912
        dA[162] = 0.11691195864633354018
        dA[163] = -0.027181787128979903366
        dA[164] = -0.053073648975764100436
        dA[165] = 0.91159905740772620580
        dA[166] = 0.61557751552440561461
        dA[167] = -0.55210421836413058481
        dA[168] = -0.58293541442783126280
        dA[169] = -1.2318374027191381000
        dA[170] = -0.32115104596452693977
        dA[171] = -0.12569217130744005076
        dA[172] = 0.14990015207065489024
        dA[173] = -0.33198976189324899856
        dA[174] = 0.0033518767663059634421
        dA[175] = -0.15928019094527803278
        dA[176] = 0.21107530183872372996
        dA[177] = -0.12518966521274008816
        dA[178] = -0.27106518836057311379
        dA[179] = 0.20016849990825742935
        dA[180] = 0.52084863045830363163
        dA[181] = -0.13668837589929322182
        dA[182] = 0.27092857936982781098
        dA[183] = -0.22095074641744628217
        dA[184] = -0.41634375217438921234
        dA[185] = -0.063800138182841919421
        dA[186] = 0.073526462109884374280
        dA[187] = 0.16606816320606380228
        dA[188] = -0.73113405318425377578
        dA[189] = 0.30074982440787896440
        dA[190] = 0.55168434023794754577
        dA[191] = 0.52654799157400799089
        dA[192] = -0.13813212506732769666
        dA[193] = -0.22046701745252129928
        dA[194] = -0.13807306239801836758
        dA[195] = 0.11009504671902613900
        dA[196] = 0.12519042294474613912
        dA[197] = -0.11691195864633354018
        dA[198] = -0.40731354774001666911
        dA[199] = -0.35894726936636616922
        dA[200] = -0.074484125008127502843
        dA[201] = 0.32338296277979906566
        dA[202] = -1.2973269151325853955
        dA[203] = 0.83388859128509646866
        dA[204] = 0.15109041601539235041
        dA[205] = 0.33111503563753616794
        dA[206] = 0.12299615550941826008
        dA[207] = -0.13483427577696114237
        dA[208] = -0.48706445693149865158
        dA[209] = 0.34772493322036364507
        dA[210] = 0.22141858587003417249
        dA[211] = 0.25004313367765402692
        dA[212] = 0.46486116928733290595
        dA[213] = 0.44975117822157688131
        dA[214] = 0.20389599688296744097
        dA[215] = 0.059213356208327157793
        dA[216] = 1.0000000000000000000
        dA[217] = 0.75646249252627302870
        dA[218] = 0.75646249252627302870
        dA[219] = -1.0000000000000000000
        dA[220] = 0.48707501494745394261
        dA[221] = -0.49649161852710070893
        dA[222] = -0.49970854211525945212
        dA[223] = 0.40366991595069234944
        dA[224] = -0.25864595448186727848
        dA[225] = 0.49383085125367255383
        dA[226] = -0.52843829320642692453
        dA[227] = 0.019820419141882306309
        dA[228] = -0.38096851414561084735
        dA[229] = 0.77013828194666423266
        dA[230] = -0.51745753445236727028
        dA[231] = 0.095334517209739459421
        dA[232] = 0.32687162908248610929
        dA[233] = -1.0596303897050466846
        dA[234] = -0.24773387395539573120
        dA[235] = -0.12690130624656132481
        dA[236] = -0.45942113401187785142
        dA[237] = -0.074591345940699895864
        dA[238] = 0.063619794417301484876
        dA[239] = -0.023208532004560404694
        dA[240] = -0.30559767826423230126
        dA[241] = 0.32487298735439689123
        dA[242] = -0.47148134704236908879
        dA[243] = -0.24360145065820379535
        dA[244] = 1.1357806384547297097
        dA[245] = 2.2190507118525193558
        dA[246] = 1.9282621914915063419
        dA[247] = -0.14990015207065489024
        dA[248] = -1.1939483199268179936
        dA[249] = 0.60901070344428627827
        dA[250] = -0.42348299596771554944
        dA[251] = 0.72714260756093863755
        dA[252] = -1.0400699626131506237
        dA[253] = 0.37663601661151351243
        dA[254] = -1.2235769314260725105
        dA[255] = 0.55999523310757497508
        dA[256] = 0.87319876982130425439
        dA[257] = 1.1240953601417321274
        dA[258] = -0.14926577330281375983
        dA[259] = 0.77671087479300601225
        dA[260] = 0.48910861344052347410
        dA[261] = -0.0050638767042350692661
        dA[262] = 0.36090020092110390383
        dA[263] = -0.48160865802895585739
        dA[264] = 0.63692005412650053020
        dA[265] = 1.1821096807726351452
        dA[266] = 2.3904746440737403221
        dA[267] = 2.5358689042542468291
        dA[268] = 0.11593505530026704670
        dA[269] = -0.36623138141903952355
        dA[270] = 1.9462140426103763808
        dA[271] = 0.32931179553468581913
        dA[272] = 0.46941822383550237582
        dA[273] = 0.96447442848227008925
        dA[274] = 0.66423732959457077080
        dA[275] = 0.22511617495886032248
        dA[276] = 0.29544162911362593531
        dA[277] = -0.073485571815751287211
        dA[278] = 0.11751636893991461841
        dA[279] = 0.23822330562280494024
        dA[280] = -0.41923304166389257608
        dA[281] = -0.78363373856224399752
        dA[282] = -0.58704038125924375209
        dA[283] = -0.011393509538705776739
        dA[284] = 0.26015792023495959246
        dA[285] = 0.42532277608575338434
        dA[286] = -0.82197041830335102749
        dA[287] = 0.080856723934101550651
        dA[288] = -0.033665668796784259084
        dA[289] = -0.45602310139891231420
        dA[290] = -0.11551283696665020514
        dA[291] = 0.013872771941648426622
        dA[292] = 0.080860003966708260261
        dA[293] = 0.55404106958928451906
        dA[294] = 0.45960000579179504552
        dA[295] = 0.16024551611680191116
        dA[296] = 0.11006587380575067735
        dA[297] = -0.28611857017766376553
        dA[298] = 0.12020537099661566196
        dA[299] = -0.000086806245585102382546
        dA[300] = 0.16559931653961996418
        dA[301] = -0.13828104605330510374
        dA[302] = -1.9521097181473138798
        dA[303] = -1.4841202730781436375
        dA[304] = 0.86878717179051210304
        dA[305] = 1.6001059657766024893
        dA[306] = 1.4788964877295317359
        dA[307] = 0.27411316709594380457
        dA[308] = 0.35086515431361393981
        dA[309] = -0.18471443394986504118
        dA[310] = 0.23729770597410794488
        dA[311] = 0.53442684564019210864
        dA[312] = 0.046871037894780430671
        dA[313] = -0.39378804789215670301
        dA[314] = 0.49855895110515370398
        dA[315] = 0.94187111331326284011
        dA[316] = 0.16333934920157689688
        dA[317] = 0.45428912248627470280
        dA[318] = -0.65152148738324655014
        dA[319] = -0.48163657072892466796
        dA[320] = -1.4568183331734399009
        dA[321] = 0.35197936958374877295
        dA[322] = -0.11751636893991461841
        dA[323] = -0.17216729656836309279
        dA[324] = -0.41839624646643962960
        dA[325] = 0.050853630045864445891
        dA[326] = -0.43333169653090043558
        dA[327] = 0.36105087953440241732
        dA[328] = 0.94075719100003637068
        dA[329] = 0.29163880878454922177
        dA[330] = -1.6617953731659899938
        dA[331] = -1.0984481990655622982
        dA[332] = -0.63182063013732762762
        dA[333] = -1.2106425727459823370
        dA[334] = -0.86164172431021216382
        dA[335] = 0.027687797596123349868
        dA[336] = 0.20666039523540696956
        dA[337] = 0.16364261476513475311
        dA[338] = -0.090512285721867123532
        dA[339] = 0.37320509860037560170
        dA[340] = -0.74699363067496506147
        dA[341] = 0.54261339607058536406
        dA[342] = -1.4694900437655632178
        dA[343] = -0.45767171670362904911
        dA[344] = -0.27008541936294029524
        dA[345] = 0.20650703796338427356
        dA[346] = 0.30243179732733080394
        dA[347] = -0.18522325283700474754
        dA[348] = 0.013914063454725489900
        dA[349] = -0.24630394616556438751
        dA[350] = 0.28066104128263676124
        dA[351] = -0.92561268997694170622
        dA[352] = -0.47171094751024208383
        dA[353] = -0.073485571815751287211
        dA[354] = 0.11751636893991461841
        dA[355] = -0.092083437938276590931
        dA[356] = -0.23804232325271562430
        dA[357] = 0.25120835773519688156

      Functions

        gA[1] = 1
        gA[2] = z1
        gA[3] = z2
        gA[4] = (1 - z2)^(-1)
        gA[5] = z1/(1 - z2)
        gA[6] = z1^2/(1 - z2)
        gA[7] = (1 - z2)^(-2)
        gA[8] = z1/(1 - z2)^2
        gA[9] = z1^2/(1 - z2)^2
        gA[10] = (z1*(1 + z1))/(1 - z2)^3
        gA[11] = z1^2/(1 - z2)^4
        gA[12] = z2^(-1)
        gA[13] = z1/z2
        gA[14] = z1^2/z2
        gA[15] = Pi^2
        gA[16] = Pi^2*z1
        gA[17] = Pi^2*z2
        gA[18] = Pi^2/(1 - z2)
        gA[19] = (Pi^2*z1)/(1 - z2)
        gA[20] = (Pi^2*z1^2)/(1 - z2)
        gA[21] = Pi^2/(1 - z2)^2
        gA[22] = (Pi^2*z1)/(1 - z2)^2
        gA[23] = (Pi^2*z1^2)/(1 - z2)^2
        gA[24] = (Pi^2*z1*(1 + z1))/(1 - z2)^3
        gA[25] = (Pi^2*z1^2)/(1 - z2)^4
        gA[26] = Log[z1]
        gA[27] = Log[z1]/(1 - z2)
        gA[28] = (z1*Log[z1])/(1 - z2)
        gA[29] = (z1^2*Log[z1])/(1 - z2)
        gA[30] = Log[z1]/(1 - z2)^2
        gA[31] = (z1*Log[z1])/(1 - z2)^2
        gA[32] = (z1^2*Log[z1])/(1 - z2)^2
        gA[33] = (z1*(1 + z1)*Log[z1])/(1 - z2)^3
        gA[34] = (z1^2*Log[z1])/(1 - z2)^4
        gA[35] = Log[z1]/z2
        gA[36] = (z1*Log[z1])/z2
        gA[37] = (z1^2*Log[z1])/z2
        gA[38] = Log[z2]
        gA[39] = Log[z2]/(1 - z2)
        gA[40] = (z1*Log[z2])/(1 - z2)
        gA[41] = Log[z2]/(1 - z2)^2
        gA[42] = (z1*Log[z2])/(1 - z2)^2
        gA[43] = (z1^2*Log[z2])/(1 - z2)^2
        gA[44] = (z1*(1 + z1)*Log[z2])/(1 - z2)^3
        gA[45] = (z1^2*Log[z2])/(1 - z2)^4
        gA[46] = Log[1 - z1]
        gA[47] = Log[1 - z1]/(1 - z2)
        gA[48] = (z1*Log[1 - z1])/(1 - z2)
        gA[49] = (z1^2*Log[1 - z1])/(1 - z2)
        gA[50] = Log[1 - z1]/z2
        gA[51] = (z1*Log[1 - z1])/z2
        gA[52] = (z1^2*Log[1 - z1])/z2
        gA[53] = Log[z1]
        gA[54] = Log[z1]/(1 - z2)
        gA[55] = (z1*Log[z1])/(1 - z2)
        gA[56] = (z1^2*Log[z1])/(1 - z2)
        gA[57] = Log[z1]/(1 - z2)^2
        gA[58] = (z1*Log[z1])/(1 - z2)^2
        gA[59] = (z1^2*Log[z1])/(1 - z2)^2
        gA[60] = (z1*(1 + z1)*Log[z1])/(1 - z2)^3
        gA[61] = (z1^2*Log[z1])/(1 - z2)^4
        gA[62] = Log[z1]/z2
        gA[63] = (z1*Log[z1])/z2
        gA[64] = (z1^2*Log[z1])/z2
        gA[65] = Log[z1 + z2]
        gA[66] = Log[z1 + z2]/(1 - z2)
        gA[67] = (z1*Log[z1 + z2])/(1 - z2)
        gA[68] = (z1^2*Log[z1 + z2])/(1 - z2)
        gA[69] = Log[z1 + z2]/(1 - z2)^2
        gA[70] = (z1*Log[z1 + z2])/(1 - z2)^2
        gA[71] = (z1^2*Log[z1 + z2])/(1 - z2)^2
        gA[72] = (z1*(1 + z1)*Log[z1 + z2])/(1 - z2)^3
        gA[73] = Log[z1 + z2]/z2
        gA[74] = (z1*Log[z1 + z2])/z2
        gA[75] = (z1^2*Log[z1 + z2])/z2
        gA[76] = Log[1 - z1 - z2]
        gA[77] = Log[1 - z1 - z2]/(1 - z2)
        gA[78] = (z1*Log[1 - z1 - z2])/(1 - z2)
        gA[79] = (z1^2*Log[1 - z1 - z2])/(1 - z2)
        gA[80] = Log[1 - z1 - z2]/(1 - z2)^2
        gA[81] = (z1*Log[1 - z1 - z2])/(1 - z2)^2
        gA[82] = (z1^2*Log[1 - z1 - z2])/(1 - z2)^2
        gA[83] = (z1*(1 + z1)*Log[1 - z1 - z2])/(1 - z2)^3
        gA[84] = (z1^2*Log[1 - z1 - z2])/(1 - z2)^4
        gA[85] = Log[1 - z1 - z2]/z2
        gA[86] = (z1*Log[1 - z1 - z2])/z2
        gA[87] = (z1^2*Log[1 - z1 - z2])/z2
        gA[88] = Log[z1]^2
        gA[89] = z1*Log[z1]^2
        gA[90] = z2*Log[z1]^2
        gA[91] = Log[z1]^2/(1 - z2)
        gA[92] = (z1*Log[z1]^2)/(1 - z2)
        gA[93] = (z1^2*Log[z1]^2)/(1 - z2)
        gA[94] = Log[z1]^2/z2
        gA[95] = (z1*Log[z1]^2)/z2
        gA[96] = (z1^2*Log[z1]^2)/z2
        gA[97] = Log[z1]*Log[z2]
        gA[98] = (Log[z1]*Log[z2])/(1 - z2)
        gA[99] = (z1*Log[z1]*Log[z2])/(1 - z2)
        gA[100] = (z1^2*Log[z1]*Log[z2])/(1 - z2)
        gA[101] = (Log[z1]*Log[z2])/z2
        gA[102] = (z1*Log[z1]*Log[z2])/z2
        gA[103] = (z1^2*Log[z1]*Log[z2])/z2
        gA[104] = Log[1 - z1]*Log[z1]
        gA[105] = (Log[1 - z1]*Log[z1])/(1 - z2)
        gA[106] = (z1*Log[1 - z1]*Log[z1])/(1 - z2)
        gA[107] = (z1^2*Log[1 - z1]*Log[z1])/(1 - z2)
        gA[108] = (Log[1 - z1]*Log[z1])/z2
        gA[109] = (z1*Log[1 - z1]*Log[z1])/z2
        gA[110] = (z1^2*Log[1 - z1]*Log[z1])/z2
        gA[111] = Log[z1]*Log[1 - z2]
        gA[112] = z1*Log[z1]*Log[1 - z2]
        gA[113] = z2*Log[z1]*Log[1 - z2]
        gA[114] = (Log[z1]*Log[1 - z2])/(1 - z2)
        gA[115] = (z1*Log[z1]*Log[1 - z2])/(1 - z2)
        gA[116] = (z1^2*Log[z1]*Log[1 - z2])/(1 - z2)
        gA[117] = (Log[z1]*Log[1 - z2])/(1 - z2)^2
        gA[118] = (z1*Log[z1]*Log[1 - z2])/(1 - z2)^2
        gA[119] = (z1^2*Log[z1]*Log[1 - z2])/(1 - z2)^2
        gA[120] = (z1*(1 + z1)*Log[z1]*Log[1 - z2])/(1 - z2)^3
        gA[121] = (z1^2*Log[z1]*Log[1 - z2])/(1 - z2)^4
        gA[122] = Log[z1]*Log[z1 + z2]
        gA[123] = z1*Log[z1]*Log[z1 + z2]
        gA[124] = z2*Log[z1]*Log[z1 + z2]
        gA[125] = (Log[z1]*Log[z1 + z2])/(1 - z2)
        gA[126] = (z1*Log[z1]*Log[z1 + z2])/(1 - z2)
        gA[127] = (z1^2*Log[z1]*Log[z1 + z2])/(1 - z2)
        gA[128] = (Log[z1]*Log[z1 + z2])/z2
        gA[129] = (z1*Log[z1]*Log[z1 + z2])/z2
        gA[130] = (z1^2*Log[z1]*Log[z1 + z2])/z2
        gA[131] = Log[z1]*Log[1 - z1 - z2]
        gA[132] = z1*Log[z1]*Log[1 - z1 - z2]
        gA[133] = z2*Log[z1]*Log[1 - z1 - z2]
        gA[134] = (Log[z1]*Log[1 - z1 - z2])/(1 - z2)
        gA[135] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2)
        gA[136] = (z1^2*Log[z1]*Log[1 - z1 - z2])/(1 - z2)
        gA[137] = (Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2
        gA[138] = (z1*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2
        gA[139] = (z1^2*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^2
        gA[140] = (z1*(1 + z1)*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^3
        gA[141] = (z1^2*Log[z1]*Log[1 - z1 - z2])/(1 - z2)^4
        gA[142] = (Log[z1]*Log[1 - z1 - z2])/z2
        gA[143] = (z1*Log[z1]*Log[1 - z1 - z2])/z2
        gA[144] = (z1^2*Log[z1]*Log[1 - z1 - z2])/z2
        gA[145] = Log[z2]^2
        gA[146] = z1*Log[z2]^2
        gA[147] = z2*Log[z2]^2
        gA[148] = Log[z2]^2/(1 - z2)
        gA[149] = (z1*Log[z2]^2)/(1 - z2)
        gA[150] = (z1^2*Log[z2]^2)/(1 - z2)
        gA[151] = Log[z2]^2/z2
        gA[152] = (z1*Log[z2]^2)/z2
        gA[153] = (z1^2*Log[z2]^2)/z2
        gA[154] = Log[1 - z1]*Log[z2]
        gA[155] = z1*Log[1 - z1]*Log[z2]
        gA[156] = z2*Log[1 - z1]*Log[z2]
        gA[157] = (Log[1 - z1]*Log[z2])/(1 - z2)
        gA[158] = (z1*Log[1 - z1]*Log[z2])/(1 - z2)
        gA[159] = (z1^2*Log[1 - z1]*Log[z2])/(1 - z2)
        gA[160] = (Log[1 - z1]*Log[z2])/z2
        gA[161] = (z1*Log[1 - z1]*Log[z2])/z2
        gA[162] = (z1^2*Log[1 - z1]*Log[z2])/z2
        gA[163] = Log[1 - z2]*Log[z2]
        gA[164] = (Log[1 - z2]*Log[z2])/(1 - z2)
        gA[165] = (z1*Log[1 - z2]*Log[z2])/(1 - z2)
        gA[166] = (z1^2*Log[1 - z2]*Log[z2])/(1 - z2)
        gA[167] = (Log[1 - z2]*Log[z2])/(1 - z2)^2
        gA[168] = (z1*Log[1 - z2]*Log[z2])/(1 - z2)^2
        gA[169] = (z1^2*Log[1 - z2]*Log[z2])/(1 - z2)^2
        gA[170] = (z1*(1 + z1)*Log[1 - z2]*Log[z2])/(1 - z2)^3
        gA[171] = (z1^2*Log[1 - z2]*Log[z2])/(1 - z2)^4
        gA[172] = (Log[1 - z2]*Log[z2])/z2
        gA[173] = (z1*Log[1 - z2]*Log[z2])/z2
        gA[174] = (z1^2*Log[1 - z2]*Log[z2])/z2
        gA[175] = Log[z2]*Log[z1 + z2]
        gA[176] = z1*Log[z2]*Log[z1 + z2]
        gA[177] = z2*Log[z2]*Log[z1 + z2]
        gA[178] = (Log[z2]*Log[z1 + z2])/(1 - z2)
        gA[179] = (z1*Log[z2]*Log[z1 + z2])/(1 - z2)
        gA[180] = (z1^2*Log[z2]*Log[z1 + z2])/(1 - z2)
        gA[181] = (Log[z2]*Log[z1 + z2])/z2
        gA[182] = (z1*Log[z2]*Log[z1 + z2])/z2
        gA[183] = (z1^2*Log[z2]*Log[z1 + z2])/z2
        gA[184] = Log[1 - z1 - z2]*Log[z2]
        gA[185] = z1*Log[1 - z1 - z2]*Log[z2]
        gA[186] = z2*Log[1 - z1 - z2]*Log[z2]
        gA[187] = (Log[1 - z1 - z2]*Log[z2])/(1 - z2)
        gA[188] = (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)
        gA[189] = (z1^2*Log[1 - z1 - z2]*Log[z2])/(1 - z2)
        gA[190] = (Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
        gA[191] = (z1*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
        gA[192] = (z1^2*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^2
        gA[193] = (z1*(1 + z1)*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^3
        gA[194] = (z1^2*Log[1 - z1 - z2]*Log[z2])/(1 - z2)^4
        gA[195] = (Log[1 - z1 - z2]*Log[z2])/z2
        gA[196] = (z1*Log[1 - z1 - z2]*Log[z2])/z2
        gA[197] = (z1^2*Log[1 - z1 - z2]*Log[z2])/z2
        gA[198] = Log[1 - z1]^2
        gA[199] = z1*Log[1 - z1]^2
        gA[200] = z2*Log[1 - z1]^2
        gA[201] = Log[1 - z1]^2/(1 - z2)
        gA[202] = (z1*Log[1 - z1]^2)/(1 - z2)
        gA[203] = (z1^2*Log[1 - z1]^2)/(1 - z2)
        gA[204] = Log[1 - z1]^2/z2
        gA[205] = (z1*Log[1 - z1]^2)/z2
        gA[206] = (z1^2*Log[1 - z1]^2)/z2
        gA[207] = Log[1 - z1]*Log[1 - z2]
        gA[208] = z1*Log[1 - z1]*Log[1 - z2]
        gA[209] = z2*Log[1 - z1]*Log[1 - z2]
        gA[210] = (Log[1 - z1]*Log[1 - z2])/(1 - z2)
        gA[211] = (z1*Log[1 - z1]*Log[1 - z2])/(1 - z2)
        gA[212] = (z1^2*Log[1 - z1]*Log[1 - z2])/(1 - z2)
        gA[213] = (Log[1 - z1]*Log[1 - z2])/z2
        gA[214] = (z1*Log[1 - z1]*Log[1 - z2])/z2
        gA[215] = (z1^2*Log[1 - z1]*Log[1 - z2])/z2
        gA[216] = z1*Log[1 - z1]*Log[z1 + z2]
        gA[217] = z2*Log[1 - z1]*Log[z1 + z2]
        gA[218] = (Log[1 - z1]*Log[z1 + z2])/z2
        gA[219] = (z1*Log[1 - z1]*Log[z1 + z2])/z2
        gA[220] = (z1^2*Log[1 - z1]*Log[z1 + z2])/z2
        gA[221] = Log[1 - z1]*Log[1 - z1 - z2]
        gA[222] = z1*Log[1 - z1]*Log[1 - z1 - z2]
        gA[223] = z2*Log[1 - z1]*Log[1 - z1 - z2]
        gA[224] = (Log[1 - z1]*Log[1 - z1 - z2])/(1 - z2)
        gA[225] = (z1*Log[1 - z1]*Log[1 - z1 - z2])/(1 - z2)
        gA[226] = (z1^2*Log[1 - z1]*Log[1 - z1 - z2])/(1 - z2)
        gA[227] = Log[1 - z2]^2
        gA[228] = z1*Log[1 - z2]^2
        gA[229] = z2*Log[1 - z2]^2
        gA[230] = Log[1 - z2]^2/(1 - z2)
        gA[231] = (z1*Log[1 - z2]^2)/(1 - z2)
        gA[232] = (z1^2*Log[1 - z2]^2)/(1 - z2)
        gA[233] = Log[1 - z2]^2/(1 - z2)^2
        gA[234] = (z1*Log[1 - z2]^2)/(1 - z2)^2
        gA[235] = (z1^2*Log[1 - z2]^2)/(1 - z2)^2
        gA[236] = (z1*(1 + z1)*Log[1 - z2]^2)/(1 - z2)^3
        gA[237] = (z1^2*Log[1 - z2]^2)/(1 - z2)^4
        gA[238] = Log[1 - z2]^2/z2
        gA[239] = (z1*Log[1 - z2]^2)/z2
        gA[240] = (z1^2*Log[1 - z2]^2)/z2
        gA[241] = Log[1 - z2]*Log[z1 + z2]
        gA[242] = z1*Log[1 - z2]*Log[z1 + z2]
        gA[243] = z2*Log[1 - z2]*Log[z1 + z2]
        gA[244] = (Log[1 - z2]*Log[z1 + z2])/(1 - z2)
        gA[245] = (z1*Log[1 - z2]*Log[z1 + z2])/(1 - z2)
        gA[246] = (z1^2*Log[1 - z2]*Log[z1 + z2])/(1 - z2)
        gA[247] = (Log[1 - z2]*Log[z1 + z2])/z2
        gA[248] = (z1*Log[1 - z2]*Log[z1 + z2])/z2
        gA[249] = (z1^2*Log[1 - z2]*Log[z1 + z2])/z2
        gA[250] = Log[1 - z2]*Log[1 - z1 - z2]
        gA[251] = z1*Log[1 - z2]*Log[1 - z1 - z2]
        gA[252] = z2*Log[1 - z2]*Log[1 - z1 - z2]
        gA[253] = (Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
        gA[254] = (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
        gA[255] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)
        gA[256] = (Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
        gA[257] = (z1*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
        gA[258] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^2
        gA[259] = (z1*(1 + z1)*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^3
        gA[260] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/(1 - z2)^4
        gA[261] = (Log[1 - z2]*Log[1 - z1 - z2])/z2
        gA[262] = (z1*Log[1 - z2]*Log[1 - z1 - z2])/z2
        gA[263] = (z1^2*Log[1 - z2]*Log[1 - z1 - z2])/z2
        gA[264] = Log[z1 + z2]^2
        gA[265] = Log[z1 + z2]^2/(1 - z2)
        gA[266] = (z1*Log[z1 + z2]^2)/(1 - z2)
        gA[267] = (z1^2*Log[z1 + z2]^2)/(1 - z2)
        gA[268] = Log[z1 + z2]^2/z2
        gA[269] = (z1*Log[z1 + z2]^2)/z2
        gA[270] = (z1^2*Log[z1 + z2]^2)/z2
        gA[271] = Log[1 - z1 - z2]*Log[z1 + z2]
        gA[272] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)
        gA[273] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)
        gA[274] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2
        gA[275] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2
        gA[276] = (z1^2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^2
        gA[277] = (z1*(1 + z1)*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^3
        gA[278] = (z1^2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z2)^4
        gA[279] = Log[1 - z1 - z2]^2
        gA[280] = Log[1 - z1 - z2]^2/(1 - z2)
        gA[281] = (z1*Log[1 - z1 - z2]^2)/(1 - z2)
        gA[282] = (z1^2*Log[1 - z1 - z2]^2)/(1 - z2)
        gA[283] = Log[1 - z1 - z2]^2/(1 - z2)^2
        gA[284] = (z1*Log[1 - z1 - z2]^2)/(1 - z2)^2
        gA[285] = (z1^2*Log[1 - z1 - z2]^2)/(1 - z2)^2
        gA[286] = (z1*(1 + z1)*Log[1 - z1 - z2]^2)/(1 - z2)^3
        gA[287] = (z1^2*Log[1 - z1 - z2]^2)/(1 - z2)^4
        gA[288] = Log[1 - z1 - z2]^2/z2
        gA[289] = (z1*Log[1 - z1 - z2]^2)/z2
        gA[290] = (z1^2*Log[1 - z1 - z2]^2)/z2
        gA[291] = PolyLog[2, z1]
        gA[292] = PolyLog[2, z1]/(1 - z2)
        gA[293] = (z1*PolyLog[2, z1])/(1 - z2)
        gA[294] = (z1^2*PolyLog[2, z1])/(1 - z2)
        gA[295] = PolyLog[2, z1]/z2
        gA[296] = (z1*PolyLog[2, z1])/z2
        gA[297] = (z1^2*PolyLog[2, z1])/z2
        gA[298] = PolyLog[2, z2]
        gA[299] = z1*PolyLog[2, z2]
        gA[300] = z2*PolyLog[2, z2]
        gA[301] = PolyLog[2, z2]/(1 - z2)
        gA[302] = (z1*PolyLog[2, z2])/(1 - z2)
        gA[303] = (z1^2*PolyLog[2, z2])/(1 - z2)
        gA[304] = PolyLog[2, z2]/(1 - z2)^2
        gA[305] = (z1*PolyLog[2, z2])/(1 - z2)^2
        gA[306] = (z1^2*PolyLog[2, z2])/(1 - z2)^2
        gA[307] = (z1*(1 + z1)*PolyLog[2, z2])/(1 - z2)^3
        gA[308] = (z1^2*PolyLog[2, z2])/(1 - z2)^4
        gA[309] = PolyLog[2, z2]/z2
        gA[310] = (z1*PolyLog[2, z2])/z2
        gA[311] = (z1^2*PolyLog[2, z2])/z2
        gA[312] = PolyLog[2, -(z2/z1)]
        gA[313] = z1*PolyLog[2, -(z2/z1)]
        gA[314] = z2*PolyLog[2, -(z2/z1)]
        gA[315] = PolyLog[2, -(z2/z1)]/(1 - z2)
        gA[316] = (z1*PolyLog[2, -(z2/z1)])/(1 - z2)
        gA[317] = (z1^2*PolyLog[2, -(z2/z1)])/(1 - z2)
        gA[318] = PolyLog[2, -(z2/z1)]/(1 - z2)^2
        gA[319] = (z1*PolyLog[2, -(z2/z1)])/(1 - z2)^2
        gA[320] = (z1^2*PolyLog[2, -(z2/z1)])/(1 - z2)^2
        gA[321] = (z1*(1 + z1)*PolyLog[2, -(z2/z1)])/(1 - z2)^3
        gA[322] = (z1^2*PolyLog[2, -(z2/z1)])/(1 - z2)^4
        gA[323] = PolyLog[2, -(z2/z1)]/z2
        gA[324] = (z1*PolyLog[2, -(z2/z1)])/z2
        gA[325] = (z1^2*PolyLog[2, -(z2/z1)])/z2
        gA[326] = PolyLog[2, z1/(1 - z2)]
        gA[327] = PolyLog[2, z1/(1 - z2)]/(1 - z2)
        gA[328] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2)
        gA[329] = (z1^2*PolyLog[2, z1/(1 - z2)])/(1 - z2)
        gA[330] = PolyLog[2, z1/(1 - z2)]/(1 - z2)^2
        gA[331] = (z1*PolyLog[2, z1/(1 - z2)])/(1 - z2)^2
        gA[332] = (z1^2*PolyLog[2, z1/(1 - z2)])/(1 - z2)^2
        gA[333] = (z1*(1 + z1)*PolyLog[2, z1/(1 - z2)])/(1 - z2)^3
        gA[334] = (z1^2*PolyLog[2, z1/(1 - z2)])/(1 - z2)^4
        gA[335] = (z1*PolyLog[2, z1/(1 - z2)])/z2
        gA[336] = (z1^2*PolyLog[2, z1/(1 - z2)])/z2
        gA[337] = PolyLog[2, z2/(1 - z1)]
        gA[338] = z1*PolyLog[2, z2/(1 - z1)]
        gA[339] = z2*PolyLog[2, z2/(1 - z1)]
        gA[340] = PolyLog[2, z2/(1 - z1)]/(1 - z2)
        gA[341] = (z1*PolyLog[2, z2/(1 - z1)])/(1 - z2)
        gA[342] = (z1^2*PolyLog[2, z2/(1 - z1)])/(1 - z2)
        gA[343] = PolyLog[2, z2/(1 - z1)]/z2
        gA[344] = (z1*PolyLog[2, z2/(1 - z1)])/z2
        gA[345] = (z1^2*PolyLog[2, z2/(1 - z1)])/z2
        gA[346] = PolyLog[2, z1 + z2]
        gA[347] = PolyLog[2, z1 + z2]/(1 - z2)
        gA[348] = (z1*PolyLog[2, z1 + z2])/(1 - z2)
        gA[349] = (z1^2*PolyLog[2, z1 + z2])/(1 - z2)
        gA[350] = PolyLog[2, z1 + z2]/(1 - z2)^2
        gA[351] = (z1*PolyLog[2, z1 + z2])/(1 - z2)^2
        gA[352] = (z1^2*PolyLog[2, z1 + z2])/(1 - z2)^2
        gA[353] = (z1*(1 + z1)*PolyLog[2, z1 + z2])/(1 - z2)^3
        gA[354] = (z1^2*PolyLog[2, z1 + z2])/(1 - z2)^4
        gA[355] = PolyLog[2, z1 + z2]/z2
        gA[356] = (z1*PolyLog[2, z1 + z2])/z2
        gA[357] = (z1^2*PolyLog[2, z1 + z2])/z2


  CF * Tf

    Regular parts

      Coefficients

        dF[1] = -0.22878357753153222456
        dF[2] = -1.8393264976269585839
        dF[3] = 3.6311670024861508240
        dF[4] = -0.55944539323124599401
        dF[5] = -0.21147883526676794505
        dF[6] = 0.74108110839700870171
        dF[7] = 0.27368698801869046552
        dF[8] = -0.25814504572935947284
        dF[9] = -0.55438479234451552863
        dF[10] = 0.057716859736558325816
        dF[11] = 0.51171833880174882768
        dF[12] = -0.44769807484506631041
        dF[13] = 0.21333689863520098111
        dF[14] = -1.0837101212807030294
        dF[15] = 0.12013078234009123626
        dF[16] = -0.36211778687935306405
        dF[17] = 0.50145769947872352003
        dF[18] = 0.0039722328288957268304
        dF[19] = -0.017045557805545794090
        dF[20] = -0.70841117157110177632
        dF[21] = 0.016135258804711839799
        dF[22] = -0.42950469152310065148
        dF[23] = 0.76793090182265395417
        dF[24] = -0.35285203951425422078
        dF[25] = 0.58101408594012123132
        dF[26] = -0.050161151429782146405
        dF[27] = 0.63022298491244118812
        dF[28] = 0.045548827219170120147
        dF[29] = 1.3700510953414675258
        dF[30] = -0.46191064920064849609
        dF[31] = -0.58231691944903625429
        dF[32] = 0.78958436576765236672
        dF[33] = -0.48251733634789396025
        dF[34] = -0.13528966726629266350
        dF[35] = 0.30609749914210982303
        dF[36] = -0.52084079425406574944
        dF[37] = 0.27064257215362186510
        dF[38] = -1.4880248984438720434
        dF[39] = 0.99400261963266191876
        dF[40] = -0.87194321988340005532
        dF[41] = 0.54858320780411994114
        dF[42] = -0.48983942388725621985
        dF[43] = 0.10508553435773216658
        dF[44] = 0.10508553435773216658
        dF[45] = 0
        dF[46] = -0.35164632636127994318
        dF[47] = -0.15016480806715603998
        dF[48] = 0.19126807704702663099
        dF[49] = -0.063752297299633896122
        dF[50] = 0.41589253953111765945
        dF[51] = 0.59095434382788396044
        dF[52] = 0.15902971255644790160
        dF[53] = 0.11893082407619387177
        dF[54] = -0.0048648556143389591100
        dF[55] = -0.77229457521679641809
        dF[56] = -0.64082999725122248486
        dF[57] = 0.17450059567265593097
        dF[58] = -0.23254306143878979873
        dF[59] = -0.27979788540149027141
        dF[60] = 0.088769134646225868999
        dF[61] = -0.94154272587790594323
        dF[62] = 0.029311971739435408578
        dF[63] = -0.68548569161818288032
        dF[64] = 0.15567614096786813826
        dF[65] = -0.27832224672835967450
        dF[66] = -0.10661525459199635771
        dF[67] = -0.33436163845507236105
        dF[68] = 1.0099699735504325554
        dF[69] = -0.35947123583377932778
        dF[70] = -0.74300163047552608183
        dF[71] = 0.065190034048955425852
        dF[72] = -0.33301777883493875622
        dF[73] = 0.14917652754169097841
        dF[74] = 0.15682336916262062305
        dF[75] = 2.0776621718719288601
        dF[76] = 0.30084729235490851063
        dF[77] = 0.21318228084899051001
        dF[78] = -0.55851738822552820766
        dF[79] = 0.15807273151734895963
        dF[80] = -0.23444747138410922581
        dF[81] = 0.12668444496883380438
        dF[82] = -0.10227334683327476454
        dF[83] = -0.26356831742598713347
        dF[84] = -0.92037652651353518623
        dF[85] = -1.2826618188647756663
        dF[86] = -0.28023125818309616658
        dF[87] = -0.26234512332860295590
        dF[88] = 0.011621369484804106653
        dF[89] = -0.77500886319353279778
        dF[90] = 0.21962676574313423910
        dF[91] = 1.0584572741220940568
        dF[92] = 0.27800092429885899481
        dF[93] = 0.048405776414135519397
        dF[94] = 0.033945666191198336371
        dF[95] = -1.2588511338323546575
        dF[96] = -0.52114983184394213863
        dF[97] = 0.23039607484787370017
        dF[98] = -1.5063451072121284846
        dF[99] = 0.30268673585539835623
        dF[100] = -0.63231343318576214683
        dF[101] = -0.25808310698543419364
        dF[102] = 0.98972506093000458608
        dF[103] = -0.69271308506840197344
        dF[104] = -0.17316787139868415338
        dF[105] = -0.78566934886708148533
        dF[106] = -0.024896155093404151003
        dF[107] = -0.10489189303119611715
        dF[108] = -3.9223378281280711399
        dF[109] = -0.19653061276393866184
        dF[110] = -0.096811552828271038794
        dF[111] = -0.067891332382396672741
        dF[112] = 2.5177022676647093149
        dF[113] = 0.038033703667507463598
        dF[114] = 0.60356103310369279434
        dF[115] = -1.7107636967457554251
        dF[116] = 0.47835706898397322686
        dF[117] = 0.94896667225710194343
        dF[118] = -0.35272157300871259626
        dF[119] = -0.28386220787831521460
        dF[120] = -2.1022733468332747645
        dF[121] = 0.43442201963164416752
        dF[122] = -0.98972506093000458608
        dF[123] = 0.69271308506840197344
        dF[124] = 0.17316787139868415338
        dF[125] = 0.24782602454051734573
        dF[126] = 2.3507380120878964140
        dF[127] = -0.95590395788304191932
        dF[128] = -0.54630102412230511321
        dF[129] = -0.53158167400106752319
        dF[130] = 1.2220316364933275080
        dF[131] = -0.51150008653481574052
        dF[132] = 1.0709942993348240068
        dF[133] = -1.5549653009780064874
        dF[134] = -2.0000000000000000000
        dF[135] = -0.98972506093000458608
        dF[136] = -0.98972506093000458608
        dF[137] = 2.0000000000000000000
        dF[138] = -2.0205498781399908278
        dF[139] = 1.4679490822046998285
        dF[140] = -1.7204836456825606273
        dF[141] = 2.4735722141049037210
        dF[142] = -0.52173198788915904027
        dF[143] = -0.036959119742742409274
        dF[144] = 0.75583703762519575079
        dF[145] = 0.078696242500067839302
        dF[146] = -0.89712262016321947357
        dF[147] = 1.4155490523950252981
        dF[148] = 0.69968986111772914048
        dF[149] = 0.94229221651564407762
        dF[150] = -0.025965738065712252953
        dF[151] = 0.80706051350615278949
        dF[152] = -0.052158339795484924396
        dF[153] = 0.048405776414135519397
        dF[154] = -0.28658848402000874044
        dF[155] = -1.5606027198869592998
        dF[156] = 0.30285712991178728397
        dF[157] = 0.39008034631347691307
        dF[158] = 0.098323480751581774271
        dF[159] = -0.30034274520977108676
        dF[160] = 0.35029097747779671103
        dF[161] = 0.10508553435773216658
        dF[162] = 0.15717776290948141022
        dF[163] = 2.0923033732828422091
        dF[164] = -0.17085370220565703405
        dF[165] = 0.98972506093000458608
        dF[166] = -0.84292688324849794497
        dF[167] = -2.3003520386638169283
        dF[168] = 0.28320454349467934392
        dF[169] = 0.38401679255287227669
        dF[170] = -0.056181343231977365853
        dF[171] = 0.74066631587817462390
        dF[172] = -0.16677969264666396416
        dF[173] = 1.0438160727111807078
        dF[174] = 0.031383086079357204467
        dF[175] = 0.34826310273982671907
        dF[176] = 2.6636095280748036776
        dF[177] = -4.2268741920657128978
        dF[178] = -0.30077675599920320902
        dF[179] = -0.75441781944915088188
        dF[180] = 0.94494331355853707580
        dF[181] = 0.17013816268062032896
        dF[182] = -1.2196464663675761805
        dF[183] = -3.2751076538747048280
        dF[184] = -0.27639256754813715228
        dF[185] = 2.7571600621961323212
        dF[186] = -1.2047499765183050487
        dF[187] = 0.30034274520977108676
        dF[188] = -0.35029097747779671103
        dF[189] = -0.10508553435773216658
        dF[190] = 0.096811552828271038794
        dF[191] = 0.067891332382396672741
        dF[192] = -2.5177022676647093149
        dF[193] = 0.034757920287066101504
        dF[194] = -1.8598756112135176094
        dF[195] = 1.3954251935873839201
        dF[196] = 1.0210406629436954616
        dF[197] = -0.18528406101149287062
        dF[198] = -0.43740326694463952383
        dF[199] = -0.31436664414972864601
        dF[200] = -1.3303447328150902723
        dF[201] = 1.5198614616827886009
        dF[202] = 0.54566222537747242817
        dF[203] = 0.48435103461322999825
        dF[204] = 3.0366617424640660980
        dF[205] = -0.30034274520977108676
        dF[206] = 0.35029097747779671103
        dF[207] = 0.10508553435773216658
        dF[208] = 0.96442711586215556657
        dF[209] = -0.22269265751742327089
        dF[210] = -3.4477702024052849752

      Functions

        gF[1] = 1
        gF[2] = z1
        gF[3] = z2
        gF[4] = (1 - z1)^(-1)
        gF[5] = z2/(1 - z1)
        gF[6] = z2/(1 - z1)^2
        gF[7] = (z1 + z2)^(-1)
        gF[8] = z1/(z1 + z2)
        gF[9] = z1/(z1 + z2)^2
        gF[10] = z1/z2
        gF[11] = z1^2/z2
        gF[12] = Pi^2
        gF[13] = Pi^2*z1
        gF[14] = Pi^2*z2
        gF[15] = Pi^2/(1 - z1)
        gF[16] = (Pi^2*z2)/(1 - z1)
        gF[17] = (Pi^2*z2)/(1 - z1)^2
        gF[18] = Pi^2/(z1 + z2)
        gF[19] = (Pi^2*z1)/(z1 + z2)
        gF[20] = (Pi^2*z1)/(z1 + z2)^2
        gF[21] = Pi^2/z2
        gF[22] = (Pi^2*z1)/z2
        gF[23] = (Pi^2*z1^2)/z2
        gF[24] = Log[z1]
        gF[25] = Log[z1]/(1 - z1)
        gF[26] = (z2*Log[z1])/(1 - z1)
        gF[27] = (z2*Log[z1])/(1 - z1)^2
        gF[28] = Log[z1]/(z1 + z2)
        gF[29] = (z1*Log[z1])/(z1 + z2)
        gF[30] = (z1*Log[z1])/(z1 + z2)^2
        gF[31] = Log[z2]
        gF[32] = Log[z2]/(1 - z1)
        gF[33] = (z2*Log[z2])/(1 - z1)
        gF[34] = (z2*Log[z2])/(1 - z1)^2
        gF[35] = Log[z2]/(z1 + z2)
        gF[36] = (z1*Log[z2])/(z1 + z2)
        gF[37] = (z1*Log[z2])/(z1 + z2)^2
        gF[38] = Log[1 - z1]
        gF[39] = Log[1 - z1]/(1 - z1)
        gF[40] = (z2*Log[1 - z1])/(1 - z1)
        gF[41] = (z2*Log[1 - z1])/(1 - z1)^2
        gF[42] = Log[z1 + z2]
        gF[43] = Log[z1 + z2]/(1 - z1)
        gF[44] = (z2*Log[z1 + z2])/(1 - z1)
        gF[45] = (z2*Log[z1 + z2])/(1 - z1)^2
        gF[46] = Log[z1 + z2]/(z1 + z2)
        gF[47] = (z1*Log[z1 + z2])/(z1 + z2)
        gF[48] = (z1*Log[z1 + z2])/(z1 + z2)^2
        gF[49] = Log[1 - z1 - z2]
        gF[50] = Log[1 - z1 - z2]/(1 - z1)
        gF[51] = (z2*Log[1 - z1 - z2])/(1 - z1)
        gF[52] = (z2*Log[1 - z1 - z2])/(1 - z1)^2
        gF[53] = Log[1 - z1 - z2]/(z1 + z2)
        gF[54] = (z1*Log[1 - z1 - z2])/(z1 + z2)
        gF[55] = (z1*Log[1 - z1 - z2])/(z1 + z2)^2
        gF[56] = Log[z1]^2
        gF[57] = Log[z1]^2/(1 - z1)
        gF[58] = (z2*Log[z1]^2)/(1 - z1)
        gF[59] = (z2*Log[z1]^2)/(1 - z1)^2
        gF[60] = Log[z1]^2/(z1 + z2)
        gF[61] = (z1*Log[z1]^2)/(z1 + z2)
        gF[62] = (z1*Log[z1]^2)/(z1 + z2)^2
        gF[63] = Log[z1]*Log[z2]
        gF[64] = (Log[z1]*Log[z2])/(1 - z1)
        gF[65] = (z2*Log[z1]*Log[z2])/(1 - z1)
        gF[66] = (z2*Log[z1]*Log[z2])/(1 - z1)^2
        gF[67] = (Log[z1]*Log[z2])/(z1 + z2)
        gF[68] = (z1*Log[z1]*Log[z2])/(z1 + z2)
        gF[69] = (z1*Log[z1]*Log[z2])/(z1 + z2)^2
        gF[70] = Log[1 - z1]*Log[z1]
        gF[71] = (Log[1 - z1]*Log[z1])/(1 - z1)
        gF[72] = (z2*Log[1 - z1]*Log[z1])/(1 - z1)
        gF[73] = (z2*Log[1 - z1]*Log[z1])/(1 - z1)^2
        gF[74] = (Log[z1]*Log[z1 + z2])/(z1 + z2)
        gF[75] = (z1*Log[z1]*Log[z1 + z2])/(z1 + z2)
        gF[76] = (z1*Log[z1]*Log[z1 + z2])/(z1 + z2)^2
        gF[77] = Log[z1]*Log[1 - z1 - z2]
        gF[78] = (Log[z1]*Log[1 - z1 - z2])/(1 - z1)
        gF[79] = (z2*Log[z1]*Log[1 - z1 - z2])/(1 - z1)
        gF[80] = (z2*Log[z1]*Log[1 - z1 - z2])/(1 - z1)^2
        gF[81] = (Log[z1]*Log[1 - z1 - z2])/(z1 + z2)
        gF[82] = (z1*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)
        gF[83] = (z1*Log[z1]*Log[1 - z1 - z2])/(z1 + z2)^2
        gF[84] = Log[z2]^2
        gF[85] = z1*Log[z2]^2
        gF[86] = z2*Log[z2]^2
        gF[87] = Log[z2]^2/(1 - z1)
        gF[88] = (z2*Log[z2]^2)/(1 - z1)
        gF[89] = (z2*Log[z2]^2)/(1 - z1)^2
        gF[90] = Log[z2]^2/(z1 + z2)
        gF[91] = (z1*Log[z2]^2)/(z1 + z2)
        gF[92] = (z1*Log[z2]^2)/(z1 + z2)^2
        gF[93] = Log[z2]^2/z2
        gF[94] = (z1*Log[z2]^2)/z2
        gF[95] = (z1^2*Log[z2]^2)/z2
        gF[96] = Log[1 - z1]*Log[z2]
        gF[97] = z1*Log[1 - z1]*Log[z2]
        gF[98] = z2*Log[1 - z1]*Log[z2]
        gF[99] = (Log[1 - z1]*Log[z2])/(1 - z1)
        gF[100] = (z2*Log[1 - z1]*Log[z2])/(1 - z1)
        gF[101] = (z2*Log[1 - z1]*Log[z2])/(1 - z1)^2
        gF[102] = (Log[1 - z1]*Log[z2])/z2
        gF[103] = (z1*Log[1 - z1]*Log[z2])/z2
        gF[104] = (z1^2*Log[1 - z1]*Log[z2])/z2
        gF[105] = z1*Log[z2]*Log[z1 + z2]
        gF[106] = z2*Log[z2]*Log[z1 + z2]
        gF[107] = (Log[z2]*Log[z1 + z2])/(z1 + z2)
        gF[108] = (z1*Log[z2]*Log[z1 + z2])/(z1 + z2)
        gF[109] = (z1*Log[z2]*Log[z1 + z2])/(z1 + z2)^2
        gF[110] = (Log[z2]*Log[z1 + z2])/z2
        gF[111] = (z1*Log[z2]*Log[z1 + z2])/z2
        gF[112] = (z1^2*Log[z2]*Log[z1 + z2])/z2
        gF[113] = Log[1 - z1 - z2]*Log[z2]
        gF[114] = z1*Log[1 - z1 - z2]*Log[z2]
        gF[115] = z2*Log[1 - z1 - z2]*Log[z2]
        gF[116] = (Log[1 - z1 - z2]*Log[z2])/(1 - z1)
        gF[117] = (z2*Log[1 - z1 - z2]*Log[z2])/(1 - z1)
        gF[118] = (z2*Log[1 - z1 - z2]*Log[z2])/(1 - z1)^2
        gF[119] = (Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
        gF[120] = (z1*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)
        gF[121] = (z1*Log[1 - z1 - z2]*Log[z2])/(z1 + z2)^2
        gF[122] = (Log[1 - z1 - z2]*Log[z2])/z2
        gF[123] = (z1*Log[1 - z1 - z2]*Log[z2])/z2
        gF[124] = (z1^2*Log[1 - z1 - z2]*Log[z2])/z2
        gF[125] = Log[1 - z1]^2
        gF[126] = z1*Log[1 - z1]^2
        gF[127] = z2*Log[1 - z1]^2
        gF[128] = Log[1 - z1]^2/(1 - z1)
        gF[129] = (z2*Log[1 - z1]^2)/(1 - z1)
        gF[130] = (z2*Log[1 - z1]^2)/(1 - z1)^2
        gF[131] = Log[1 - z1]^2/z2
        gF[132] = (z1*Log[1 - z1]^2)/z2
        gF[133] = (z1^2*Log[1 - z1]^2)/z2
        gF[134] = z1*Log[1 - z1]*Log[z1 + z2]
        gF[135] = z2*Log[1 - z1]*Log[z1 + z2]
        gF[136] = (Log[1 - z1]*Log[z1 + z2])/z2
        gF[137] = (z1*Log[1 - z1]*Log[z1 + z2])/z2
        gF[138] = (z1^2*Log[1 - z1]*Log[z1 + z2])/z2
        gF[139] = Log[1 - z1]*Log[1 - z1 - z2]
        gF[140] = z1*Log[1 - z1]*Log[1 - z1 - z2]
        gF[141] = z2*Log[1 - z1]*Log[1 - z1 - z2]
        gF[142] = (Log[1 - z1]*Log[1 - z1 - z2])/(1 - z1)
        gF[143] = (z2*Log[1 - z1]*Log[1 - z1 - z2])/(1 - z1)
        gF[144] = (z2*Log[1 - z1]*Log[1 - z1 - z2])/(1 - z1)^2
        gF[145] = (Log[1 - z1]*Log[1 - z1 - z2])/z2
        gF[146] = (z1*Log[1 - z1]*Log[1 - z1 - z2])/z2
        gF[147] = (z1^2*Log[1 - z1]*Log[1 - z1 - z2])/z2
        gF[148] = z1*Log[z1 + z2]^2
        gF[149] = z2*Log[z1 + z2]^2
        gF[150] = Log[z1 + z2]^2/(z1 + z2)
        gF[151] = (z1*Log[z1 + z2]^2)/(z1 + z2)
        gF[152] = (z1*Log[z1 + z2]^2)/(z1 + z2)^2
        gF[153] = Log[z1 + z2]^2/z2
        gF[154] = (z1*Log[z1 + z2]^2)/z2
        gF[155] = (z1^2*Log[z1 + z2]^2)/z2
        gF[156] = Log[1 - z1 - z2]*Log[z1 + z2]
        gF[157] = z1*Log[1 - z1 - z2]*Log[z1 + z2]
        gF[158] = z2*Log[1 - z1 - z2]*Log[z1 + z2]
        gF[159] = (Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1)
        gF[160] = (z2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1)
        gF[161] = (z2*Log[1 - z1 - z2]*Log[z1 + z2])/(1 - z1)^2
        gF[162] = (Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)
        gF[163] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)
        gF[164] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/(z1 + z2)^2
        gF[165] = (Log[1 - z1 - z2]*Log[z1 + z2])/z2
        gF[166] = (z1*Log[1 - z1 - z2]*Log[z1 + z2])/z2
        gF[167] = (z1^2*Log[1 - z1 - z2]*Log[z1 + z2])/z2
        gF[168] = Log[1 - z1 - z2]^2
        gF[169] = Log[1 - z1 - z2]^2/(1 - z1)
        gF[170] = (z2*Log[1 - z1 - z2]^2)/(1 - z1)
        gF[171] = (z2*Log[1 - z1 - z2]^2)/(1 - z1)^2
        gF[172] = Log[1 - z1 - z2]^2/(z1 + z2)
        gF[173] = (z1*Log[1 - z1 - z2]^2)/(z1 + z2)
        gF[174] = (z1*Log[1 - z1 - z2]^2)/(z1 + z2)^2
        gF[175] = PolyLog[2, z1]
        gF[176] = z1*PolyLog[2, z1]
        gF[177] = z2*PolyLog[2, z1]
        gF[178] = PolyLog[2, z1]/(1 - z1)
        gF[179] = (z2*PolyLog[2, z1])/(1 - z1)
        gF[180] = (z2*PolyLog[2, z1])/(1 - z1)^2
        gF[181] = PolyLog[2, z1]/z2
        gF[182] = (z1*PolyLog[2, z1])/z2
        gF[183] = (z1^2*PolyLog[2, z1])/z2
        gF[184] = PolyLog[2, -(z1/z2)]
        gF[185] = z1*PolyLog[2, -(z1/z2)]
        gF[186] = z2*PolyLog[2, -(z1/z2)]
        gF[187] = PolyLog[2, -(z1/z2)]/(1 - z1)
        gF[188] = (z2*PolyLog[2, -(z1/z2)])/(1 - z1)
        gF[189] = (z2*PolyLog[2, -(z1/z2)])/(1 - z1)^2
        gF[190] = PolyLog[2, -(z1/z2)]/z2
        gF[191] = (z1*PolyLog[2, -(z1/z2)])/z2
        gF[192] = (z1^2*PolyLog[2, -(z1/z2)])/z2
        gF[193] = PolyLog[2, z2/(1 - z1)]
        gF[194] = z1*PolyLog[2, z2/(1 - z1)]
        gF[195] = z2*PolyLog[2, z2/(1 - z1)]
        gF[196] = PolyLog[2, z2/(1 - z1)]/(1 - z1)
        gF[197] = (z2*PolyLog[2, z2/(1 - z1)])/(1 - z1)
        gF[198] = (z2*PolyLog[2, z2/(1 - z1)])/(1 - z1)^2
        gF[199] = PolyLog[2, z2/(1 - z1)]/z2
        gF[200] = (z1*PolyLog[2, z2/(1 - z1)])/z2
        gF[201] = (z1^2*PolyLog[2, z2/(1 - z1)])/z2
        gF[202] = PolyLog[2, z1 + z2]
        gF[203] = z1*PolyLog[2, z1 + z2]
        gF[204] = z2*PolyLog[2, z1 + z2]
        gF[205] = PolyLog[2, z1 + z2]/(1 - z1)
        gF[206] = (z2*PolyLog[2, z1 + z2])/(1 - z1)
        gF[207] = (z2*PolyLog[2, z1 + z2])/(1 - z1)^2
        gF[208] = PolyLog[2, z1 + z2]/z2
        gF[209] = (z1*PolyLog[2, z1 + z2])/z2
        gF[210] = (z1^2*PolyLog[2, z1 + z2])/z2



v^I_{g g, g}


  Here the functions h_i and coefficients e_i of equation (8.25) are given
  explicitly. The full interpolating function v^I_{g g, g} is given by

  vIggg = CA * Tf * Deltaz3 * Sum_{i = 1}^{3} e[i] * h[i]


  Deltaz3 parts

    Coefficients

      e[1] = -1.0687088165125299161
      e[2] = 2.3311837517411492208
      e[3] = -0.45320395557986505235

    Functions

      h[1] = 1
      h[2] = ((1 - z1)^(-1) + z1^(-1))
      h[3] = (z1*Log[1 - z1] + (1 - z1)*Log[z1])
